3-coloring triangle-free planar graphs with a precolored 9-cycle

Given a triangle-free planar graph G and a 9-cycle C in G, we characterize situations where a 3-coloring of C does not extend to a proper 3-coloring of G. This extends previous results when C is a cycle of length at most 8.

==> anc/README.txt <==
  3-coloring triangle-free planar graphs with a precolored 9-cycle
               by Choi, Ekstein, Holub and Lidicky

                  ancillary files with computations 

Prerequisites for running the computations are
 - c++ compiler
 - bash (if automated by run.sh)
 - pdflatex if pictures are also desired

Here is the list of files:
 *.cpp         -  C++ source codes for small programs that check systems of equations
 *.h           -  shared file for C++ sources 
 *.tikz        -  TiKZ pictures of the generated solutions  
 *.pdf         -  PDF pictures of the generated solutions
README.txt     -  this file
run.sh         -  bash script to run the whole computation and generate all pictures
tikz-to-pdf.sh - bash script to convert TiKZ file to PDF
run.out.txt    - Output of run.sh when executed


Let us note that the generated pdf pictures are not always 100% correct.
Please see them as sketches rather than exact drawings.
Sometimes the program draws two lines but some of the vertices should be identified. This
happens in particular if you see a 5-cycle with non-empty interior - it mens some vertices are the
same and the inside is actually empty.  
Another comment comes with bernard_555_BBB_3.cpp and bernard_555_BBB_4.cpp
The number of solutions in these cases is a bit higher. So we added an additional
feature that is trying to skip the solutions where faces 5-faces share edges with
the outer face. 

The naming convention of *.cpp files correspond to the case they are trying to solve.
Here is the list as they appear in the paper.

bernard_65_cross.cpp       - one 5-face and 6-face, cuts are crossing
bernard_65_nocross.cpp     - one 5-face and 6-face, cuts are not crossing
bernard_5_alone.cpp        - one 5-face 
bernard_555_AA_cross.cpp   - three 5-faces, two AA cuts
bernard_555_AA_nocross.cpp
bernard_555_AB1.cpp        - three 5-faces, one A cut and one B cut
bernard_555_AB2.cpp
bernard_555_AB3.cpp
bernard_555_BB_special.cpp - three 5-faces, two B cuts that are 'special' 
bernard_555_BBB_1.cpp     - three 5-faces, three B cuts
bernard_555_BBB_2.cpp
bernard_555_BBB_3.cpp
bernard_555_BBB_4.cpp
bernard_555_BBB_5.cpp
bernard_555_BBB_6.cpp



==> anc/bernard.h <==
/*
 
 Common part for bernard's programs 
 
 */

#include <fstream>
#include <iostream>
#include <assert.h>

using namespace std;


#define OUT(X) << #X << "=" << X << "; "
#define FOR(X,L,U) for (X = L; X <= U; X++)

/*
The following are simple tests that should help to make the resulting programs easier to read.
  example: CONTAINS_ONE_5_FACE_NOT_FACE(X)
   A cycle of length X can contain one 5-face only if X has length at least 7 and also the length
   of X is odd. 
*/

#define CONTAINS_ONE_5_FACE(X)   if (((X) <= 4) || ((X)%2 == 0)) return false;
#define CONTAINS_ONE_5_FACE_NOT_FACE(X)   if (((X) <= 6) || ((X)%2 == 0)) return false;
#define CONTAINS_TWO_5_FACES(X)   if (((X) <= 7) || ((X)%2 == 1)) return false;
#define CONTAINS_THREE_5_FACES(X)   if (((X) <= 8) || ((X)%2 == 0)) return false;
#define CONTAINS_NO_5_FACES(X)  if (((X)%2 == 1)) return false;

#define CONTAINS_ONE_6_FACE(X)   if (((X) <= 5) || ((X)%2 == 1)) return false;
#define CONTAINS_ONE_6_FACE_NOT_FACE(X)   if (((X) <= 7) || ((X)%2 == 1)) return false;
#define CONTAINS_ONE_5_AND_6_FACE(X)   if (((X) <= 8) || ((X)%2 == 0)) return false;


#define BOTH_ZERO_OR_BOTH_NONZERO_V(X,Y) if ((((X) == 0) && ((Y) != 0)) || (((X) != 0) && ((Y) == 0))) return false;

#define BOTH_ZERO_OR_BOTH_NONZERO(X,Y) if ((((X) == 0) && ((Y) != 0)) || (((X) != 0) && ((Y) == 0))) continue;


// X contains the + face
bool is_valid_B_cut(int k, int nsx, int ntx)
{
	int nty = 3 - ntx;
	int nsy = 6 - nsx;
    
	if (!( k >= 2)) return false;
    
    if (!(k+ntx+nsy <= 8)) return false;
    
    CONTAINS_ONE_5_FACE(k+ntx+nsx);
    CONTAINS_TWO_5_FACES(k+nty+nsy);
	
	return true;
}

// TIKZ pieces

void subdivide(int xa, int xb, int length)
{
    cout << "(x"<<xa<<") --";
    for (int i = 1; i < length; i++)
    {
        cout << "node[insep,pos="<<double(i)/length<<"]{} ";
    }
    cout << "(x"<<xb<<")" << endl;
}

void subdivide_color(int xa, int xb, int length, const string& color)
{
    cout << "\\draw[color=" << color << "] "; 
    subdivide(xa, xb, length);   
    cout << ";" << endl;    
}


void subdivide_curved(int xa, int xb, int lengthA, int lengthB, int newnodename, int in_angle,int out_angle)
{
    
    int  tl = lengthA + lengthB;
    cout << "(x"<<xa<<")  " << " to[in=" << in_angle <<",out=" << out_angle << "] ";
    
    for (int i = 1; i < tl; i++)
    {
        if (i == lengthA)
            cout << "node[insep,pos="<<double(i)/tl<<"](x"<<newnodename<<"){} ";
        else
            cout << "node[insep,pos="<<double(i)/tl<<"]{} ";
        
    }
    cout << "(x"<<xb<<")";
    if (lengthA == 0)
    {
        cout << " (x" << xa << ") coordinate(x" << newnodename << ")";
    }
    if (lengthB == 0)
    {
        cout << " (x" << xb << ") coordinate(x" << newnodename << ")";
    }
    cout << endl;
}

void subdivide_curved_autobend(int xa, int xb, int lengthA, int lengthB, int newnodename, int deg_bend)
{
    subdivide_curved(xa,xb,lengthA,lengthB,newnodename,270-40*xa-deg_bend,90-40*xa+deg_bend);
}

void subdivide_curved_autobend_color(int xa, int xb, int lengthA, int lengthB, int newnodename, int deg_bend, const string &color)
{
    cout << "\\draw[color=" << color << "] "; 
    subdivide_curved_autobend(xa, xb, lengthA, lengthB, newnodename, deg_bend);  
    cout << ";" << endl;
}


void subdivide_curved_autobend_border_border(int xa, int xb, int lengthA, int lengthB, int newnodename, int deg_bend)
{
    subdivide_curved(xa,xb,lengthA,lengthB,newnodename,90-40*xb-deg_bend,90-40*xa+deg_bend);
}


void put_arrows(int start, int count, bool s_edge)
{
    if (count == 0) return;
    for (int i = 0; i < count; i++)
    {
        double angle=270 - 20 - 40*(start+i);
        if (s_edge)  cout << "\\draw[latex-](x9)";
        else cout << "\\draw[-latex](x9)";
        cout << " +(" << angle << ":1.6) -- +(" << angle << ":2.1);";
    }
    cout << endl;
}

void put_arrows_section(int start, int ns, int nt)
{
	put_arrows(start, ns, true);
	put_arrows(start+ns, nt, false);
}


void cout_tikz_begin()
{
    cout << "\\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}}"
    " \\def\\outercycle{ \\draw "
    " \\foreach \\x in {0,1,...,8}{(270-\\x*360/9:2) coordinate(x\\x) node[insep]{}} "
    " (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  }"
    " \\def\\cyclecenter{ \\draw (0,0) node[insep]{} ; }" << endl;
 }
 



==> anc/bernard_555_AA_cross.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


int nsx,nsy,nsz,nsa,ntx,nty,ntz,nta,k1,k2,l1,l2;

bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy, z = ntz+nsz; //, a = nta+nsa;

    // cuts
    if (!(k1+k2+ntx+nsy+ntz+nsa <= 5)) return false;
    if (!(l1+l2+nsx+nty+ntz+nsa <= 5)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k2+l1);
    CONTAINS_ONE_5_FACE(z+k2+l2);
    CONTAINS_ONE_5_FACE(x+k1+l2);
    
    return true;
}

void print_solution(ostream& where)
{
    int x = ntx+nsx, y = nty+nsy, z = ntz+nsz, a = nta+nsa;
    
    where
    OUT(x)
    OUT(y)
    OUT(z)
    OUT(a)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsz)
    OUT(ntz)
    OUT(nsa)
    OUT(nta)
    << endl;
}

int main(int argc, char* argv[])
{	
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsz,0,6-nsx-nsy)
    {
        nsa = 6-nsx-nsy-nsz;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(ntz,0,3-ntx-nty)
        {
            nta = 3-ntx-nty-ntz;

            FOR(k1,1,5)
            FOR(k2,1,5)
            FOR(l1,1,5)
            FOR(l2,1,5)
            {
                if (!valid_solution()) continue;
                print_solution(cout);
                print_solution(cerr);
                valid_cnt++;    
            }
        }
    }
   cout << "Found " << valid_cnt << " valid solutions" << endl;        
	return 0;
}	


==> anc/bernard_555_AA_nocross.cpp <==
/*
Program for checking how to make a 9-cycle
*/


#include "bernard.h"

int nsx,nsy,nsz,ntx,nty,ntz,k,l;

bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy; //, z = ntz+nsz;

    // cuts
    if (!(k+ntx+nsy+ntz <= 5)) return false;
    if (!(l+nsx+nty+ntz <= 5)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k);
    CONTAINS_ONE_5_FACE(x+l);
//    CONTAINS_ONE_5_FACE(z+k+l);  // not needed
         
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, z = ntz+nsz;
    
    cout
    OUT(x)
    OUT(y)
    OUT(z)
    OUT(k)
    OUT(l)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsz)
    OUT(ntz)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    {
        nsz = 6-nsx-nsy;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        {
            ntz = 3-ntx-nty;

            FOR(k,1,5)
            FOR(l,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "Found " << valid_cnt << " valid solutions" << endl;    
	return 0;
}	


==> anc/bernard_555_AB1.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


int nsx,nsy,nsa,nsb,ntx,nty,nta,ntb,k1,k2,l1,l2;


bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy, b = ntb+nsb, a = nta+nsa;

    // make sure it is indeed a cross
    if (a == 0 || b == 0) return false;
    
    // cuts
    if (!(k1+k2+ntx+nsy+nsa+ntb <= 5)) return false;
    if (!(l1+l2+nsx+nty+nsa+ntb <= 8)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+l1+k2);
    
    CONTAINS_TWO_5_FACES(x+k1+l2);
    CONTAINS_TWO_5_FACES(x+a+l1+l2);
            
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, b = ntb+nsb, a = nta+nsa;
    
    cout
    OUT(x)
    OUT(y)
    OUT(a)
    OUT(b)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsa)
    OUT(nta)
    OUT(nsb)
    OUT(ntb)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;

    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsa,0,6-nsx-nsy)
    {
        nsb = 6-nsx-nsy-nsa;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(nta,0,3-ntx-nty)
        {
            ntb = 3-ntx-nty-nta;

            FOR(k1,1,7)
            FOR(k2,1,7)
            FOR(l1,1,5)
            FOR(l2,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                                    
            }
        }
    }
    
   cout << "Found " << valid_cnt << " valid solutions" << endl;                
	return 0;
}	


==> anc/bernard_555_AB2.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx,nsy,nsa,ntx,nty,nta,k,l;


bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy; //, a = nta+nsa;

    // cuts
    if (!(k+ntx+nsy+nsa <= 5)) return false;
    if (!(l+nsx+nty+nsa <= 8)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+l);    
    CONTAINS_TWO_5_FACES(x+k);
    
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, a = nta+nsa;
    
    cout
    OUT(x)
    OUT(y)
    OUT(a)
    OUT(k)
    OUT(l)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsa)
    OUT(nta)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;

    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    {
        nsa = 6-nsx-nsy;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        {
            nta = 3-ntx-nty;

            FOR(k,1,5)
            FOR(l,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                    
            }
        }
    }
    
   cout << "Found " << valid_cnt << " valid solutions" << endl;            
	return 0;
}	


==> anc/bernard_555_AB3.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx,nsy,nsa,ntx,nty,nta,k,l;

bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy; //, a = nta+nsa;

    // cuts
    if (!(k+ntx+nsy+nta <= 5)) return false;
    if (!(l+nsx+nty+nta <= 8)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k);
   // CONTAINS_ONE_5_FACE(y+a+l);
    
    CONTAINS_TWO_5_FACES(x+l);
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, a = nta+nsa;
    
    cout
    OUT(x)
    OUT(y)
    OUT(a)
    OUT(k)
    OUT(l)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsa)
    OUT(nta)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    {
        nsa = 6-nsx-nsy;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        {
            nta = 3-ntx-nty;

            FOR(k,1,5)
            FOR(l,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                
            }
        }
    }
    
   cout << "Found " << valid_cnt << " valid solutions" << endl;                
    
	return 0;
}	


==> anc/bernard_555_BBB_1.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


int nsx,nsy,nsz,nsw,ntx,nty,ntz,ntw,k,l,m;

bool valid_solution()
{
	 
	 if (!is_valid_B_cut(k,nsx,ntx)) return false;
	 if (!is_valid_B_cut(l,nsy,nty)) return false;
	 if (!is_valid_B_cut(m,nsz,ntz)) return false;
	 
	 // symmetry breaking
	 if ((nsx==nsy && nsy == nsz) && (ntx < nty || ntx < ntz)) return false;
	 if ((nsx==nsy && nsy == nsz) && (nty < ntz)) return false;

    
    return true;
}


void print_tikz_solution()
{    
    int x = nsx+ntx, y=nsy+nty, w=nsw+ntw; // ,z=nsz+ntz
    
    int px,py,pz,pw;
    px=0;
    py=px+x;
    pw=py+y;
    pz=(pw+w)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
    
    cout << "\\draw ";        
    
    subdivide(px,pz,m);
    subdivide(px,py,k);
    subdivide(py,pw,l);
    
    cout << ";" << endl;
    
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(py,nty,false);
    put_arrows(py+nty,nsy,true);
    put_arrows(pw,ntw,false);
    put_arrows(pw+ntw,nsw,true);
    put_arrows(pz,ntz,false);
    put_arrows(pz+ntz,nsz,true);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}




void print_solution(ostream &where)
{
    where
    << "% "
    << " nsx=" << nsx
    << " ntx=" << ntx
    << " nsy=" << nsy
    << " nty=" << nty
    << " nsz=" << nsz
    << " ntz=" << ntz
    << " nsw=" << nsw
    << " ntw=" << ntw
    << " k=" << k
    << " l=" << l
    << " m=" << m
    << endl;
}

int main(int argc, char* argv[])
{
    cout_tikz_begin();
    
	int valid_cnt = 0;

	for (nsx = 0; nsx <= 6; nsx++)
        for (nsy = 0; nsy <= 6-nsx; nsy++)
            for (nsz = 0; nsz <= 6-nsx-nsy; nsz++)
            {
                nsw = 6-nsx-nsy-nsz;
                    for (ntx = 0; ntx <= 3; ntx++)
                        for (nty = 0; nty <= 3-ntx; nty++)
                            for (ntz = 0; ntz <= 3-ntx-nty; ntz++)
                            {
                                ntw = 3-ntx-nty-ntz;
                                        for (k = 2; k <= 8; k++)
                                            for (l = 2; l <= 8; l++)
                                                for (m = 2; m <= 8; m++)
                                                {
                                                    if (!valid_solution()) continue;
                                                    print_solution(cout);
                                                    print_solution(cerr);
                                                    print_tikz_solution();
                                                    valid_cnt++;
                                                }
                            }
            }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;            
	return 0;
}	


==> anc/bernard_555_BBB_1.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
%  nsx=2 ntx=0 nsy=2 nty=0 nsz=2 ntz=0 nsw=0 ntw=3 k=3 l=3 m=3
\begin{tikzpicture}\outercycle \cyclecenter \draw (x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x7)
(x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x2)
(x2) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x4)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);
\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[-latex](x9) +(90:1.6) -- +(90:2.1);\draw[-latex](x9) +(50:1.6) -- +(50:2.1);\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
%  nsx=2 ntx=1 nsy=2 nty=0 nsz=2 ntz=0 nsw=0 ntw=2 k=2 l=3 m=3
\begin{tikzpicture}\outercycle \cyclecenter \draw (x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x7)
(x0) --node[insep,pos=0.5]{} (x3)
(x3) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x5)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);
\draw[-latex](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);
\draw[-latex](x9) +(50:1.6) -- +(50:2.1);\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
%  nsx=2 ntx=1 nsy=2 nty=1 nsz=2 ntz=0 nsw=0 ntw=1 k=2 l=2 m=3
\begin{tikzpicture}\outercycle \cyclecenter \draw (x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x7)
(x0) --node[insep,pos=0.5]{} (x3)
(x3) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);
\draw[-latex](x9) +(170:1.6) -- +(170:2.1);
\draw[-latex](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
%  nsx=2 ntx=1 nsy=2 nty=1 nsz=2 ntz=1 nsw=0 ntw=0 k=2 l=2 m=2
\begin{tikzpicture}\outercycle \cyclecenter \draw (x0) --node[insep,pos=0.5]{} (x6)
(x0) --node[insep,pos=0.5]{} (x3)
(x3) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);
\draw[-latex](x9) +(170:1.6) -- +(170:2.1);
\draw[-latex](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 4 valid solutions


==> anc/bernard_555_BBB_2.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


using namespace std;

int nsx,nsy,nsz,nsw,nsd,ntx,nty,ntz,ntw,ntd,k1,l1,k2,l2,m;

bool valid_solution()
{
	int x = nsx+ntx, y=nsy+nty, z=nsz+ntz, w=nsw+ntw, d=ntd+nsd;

    // ungluing 5-faces from the side
	if (x != 0 || y != 0) return false;

	// breaking symmetry
	if (y > x) return false;
	if (y == x && l1 > k1) return false;
	if (y == x && l1 == k1 && k2 < l2) return false;

	 if (!is_valid_B_cut(k1+k2,nsx+nsd,ntx+ntd)) return false;
	 if (!is_valid_B_cut(l1+l2,nsd+nsy,ntd+nty)) return false;
	 if (!is_valid_B_cut(m,nsz,ntz)) return false;

	 // the cuts really intersect
    if (d == 0) return false;
    
    // No cuts without crossings
//    if (l1 >= k1-ntd+nsd) return false;
//    if (k1 >= l1-ntd+nsd) return false;

    if (l1 >= k1+d) return false;
    if (k1 >= l1+d) return false;

     
    
	 CONTAINS_ONE_5_FACE(x+k2+l1);
	 CONTAINS_ONE_5_FACE(y+k1+l2);
	 
	 if (w > 0) CONTAINS_ONE_5_FACE_NOT_FACE(z+w+k2+l2);

	CONTAINS_TWO_5_FACES(x+y+d+k2+l2);
	CONTAINS_THREE_5_FACES(x+y+z+w+l1+k1);

    return true;
}


void print_tikz_solution()
{    
	int x = nsx+ntx, y=nsy+nty, w=nsw+ntw, d=ntd+nsd; // z=nsz+ntz,
    
    int px,py,pz,pw,pd;
    px=0;
    pd=px+x;
    py=pd+d;
    pw=py+y;
    pz=(pw+w)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
      
	    
	    if (w == 0 && k2+l2 == m && m == 2)
	    {
	       // It is actually the same piece, so do not draw
	    }
	    else
	    {
	   	 subdivide_color(px,pz,m,"blue");
	    }
   	 
    	 subdivide_curved_autobend_color(px, 9, k2, 0, 100, -20,"black");
    	 subdivide_curved_autobend_color(pw, 9, l2, 0, 100, 20,"red");

//   	 subdivide(px,9,k1);
//   	 subdivide(pw,9,l2);
   	 subdivide_curved_autobend_color(pd, 9, l1, 0, 100, 20,"red");
   	 subdivide_curved_autobend_color(py, 9, k1, 0, 100, -20,"black");
    
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(pd,nsd,true);
    put_arrows(pd+nsd,ntd,false);
    put_arrows(pz,ntz,false);
    put_arrows(pz+ntz,nsz,true);
    put_arrows(pw,ntw,false);
    put_arrows(pw+ntw,nsw,true);
    put_arrows(pz,ntz,false);
    put_arrows(pz+ntz,nsz,true);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

void print_solution(ostream &where)
{
    int sumXregion = nsx+ntx+k2+l1;
    int sumYregion = nsy+nty+k1+l2;
    
    where
    << "% "
    OUT(nsx)
    OUT(nsy)
    OUT(nsz)
    OUT(nsw)
    OUT(nsd)
    OUT(ntx)
    OUT(nty)
    OUT(ntz)
    OUT(ntw)
    OUT(ntd)
    OUT(m)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    OUT(sumXregion)
    OUT(sumYregion)
    << endl;
}

int main(int argc, char* argv[])
{
  cout_tikz_begin();

	int valid_cnt = 0;
	
	for (nsx = 0; nsx <= 6; nsx++)
        for (nsy = 0; nsy <= 6-nsx; nsy++)
            for (nsz = 0; nsz <= 6-nsx-nsy; nsz++)
                for (nsd = 0; nsd <= 6-nsx-nsy-nsz; nsd++)
            {
                nsw = 6-nsx-nsy-nsz-nsd;
                    for (ntx = 0; ntx <= 3; ntx++)
                        for (nty = 0; nty <= 3-ntx; nty++)
                            for (ntz = 0; ntz <= 3-ntx-nty; ntz++)
                                for (ntd = 0; ntd <= 3-ntx-nty-ntz; ntd++)
                            {
                                ntw = 3-ntx-nty-ntz-ntd;
                                        FOR(m,2,8)
                                        FOR(k1,1,7)
                                        FOR(k2,1,7)
                                        FOR(l1,1,7)
                                        FOR(l2,1,7)
                                        {
                                                    if (!valid_solution()) continue;
                                                    print_solution(cout);
                                                    print_solution(cerr);
                                                    print_tikz_solution();
                                                    valid_cnt++;                                                    
                                        }
                            }
            }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;            
	return 0;
}	


==> anc/bernard_555_BBB_2.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=0; ntw=3; ntd=0; m=3; k1=2; k2=3; l1=2; l2=3; sumXregion=5; sumYregion=5; 
\begin{tikzpicture}\outercycle \cyclecenter \draw[color=blue] (x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x7)
;
\draw[color=black] (x0)   to[in=290,out=70] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x4)   to[in=90,out=-50] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=250,out=110] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black] (x4)   to[in=130,out=-90] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\draw[-latex](x9) +(90:1.6) -- +(90:2.1);\draw[-latex](x9) +(50:1.6) -- +(50:2.1);\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=0; ntw=3; ntd=0; m=3; k1=3; k2=2; l1=3; l2=2; sumXregion=5; sumYregion=5; 
\begin{tikzpicture}\outercycle \cyclecenter \draw[color=blue] (x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x7)
;
\draw[color=black] (x0)   to[in=290,out=70] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x4)   to[in=90,out=-50] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=250,out=110] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=black] (x4)   to[in=130,out=-90] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\draw[-latex](x9) +(90:1.6) -- +(90:2.1);\draw[-latex](x9) +(50:1.6) -- +(50:2.1);\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=1; ntw=2; ntd=0; m=2; k1=2; k2=3; l1=2; l2=3; sumXregion=5; sumYregion=5; 
\begin{tikzpicture}\outercycle \cyclecenter \draw[color=blue] (x0) --node[insep,pos=0.5]{} (x6)
;
\draw[color=black] (x0)   to[in=290,out=70] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x4)   to[in=90,out=-50] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=250,out=110] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black] (x4)   to[in=130,out=-90] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\draw[-latex](x9) +(90:1.6) -- +(90:2.1);\draw[-latex](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=1; ntw=2; ntd=0; m=2; k1=3; k2=2; l1=3; l2=2; sumXregion=5; sumYregion=5; 
\begin{tikzpicture}\outercycle \cyclecenter \draw[color=blue] (x0) --node[insep,pos=0.5]{} (x6)
;
\draw[color=black] (x0)   to[in=290,out=70] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x4)   to[in=90,out=-50] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=250,out=110] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=black] (x4)   to[in=130,out=-90] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\draw[-latex](x9) +(90:1.6) -- +(90:2.1);\draw[-latex](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 4 valid solutions


==> anc/bernard_555_BBB_3.cpp <==
/*
Program for checking how to make a 9-cycle
*/


#include "bernard.h"

int nsz,nsy,nsx,nsf,nsw,nse,ntz,nty,ntx,ntf,ntw,nte,l1,l2,k1,k2,m1,m2,m3;


bool valid_solution()
{
    int f = ntf+nsf, x = ntx+nsx,  e = nse+nte, z = ntz+nsz, y = nty+nsy; // , w = ntw+nsw, ;

    // are the crossings there?
    if (!(e >= 1)) return false;
    if (!(f >= 1)) return false;

	 // for finding graphs without identifying parts of the faces with boundaries
     // you should run this commented and check that all solutions are still there.
    if (y > 0 || x > 0) return false;

//    if (z > 0) return false;


    // breaking symmetry
    if (!(y >= x)) return false;
    if (!((y > x) || (f >= e))) return false;
    if (!((y > x) || (f > e) || (l1 >= k1))) return false;
    if (!((y > x) || (f > e) || (l1 > k1) || (l2 >= k2))) return false;
    if (!((y > x) || (f > e) || (l1 > k1) || (l2 > k2) || (m1 >= m3))) return false;

 
 	 // The cuts cannot be made non corssing
 	 if (m1 >= f+l1) return false;
 	 if (l1 >= f+m1) return false;
 	 if (m3 >= e+k1) return false;
 	 if (k1 >= e+m3) return false;
        
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(z+k1+m2+l1);    
    CONTAINS_ONE_5_FACE(y+m1+l2);   
    CONTAINS_ONE_5_FACE(x+k2+m3);

    CONTAINS_TWO_5_FACES(z+y+f+k1+m2+l2);        
    return true;
}


void print_solution(ostream &where)
{
 //   int f = ntf+nsf, w = ntw+nsw, e = nse+nte, z = ntz+nsz, y = nty+nsy, x = ntx+nsx;
    
	where
 << "% "
//    OUT(x)
//    OUT(a)
//    OUT(y)
//    OUT(b)
//    OUT(z)
//    OUT(e)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    OUT(m1)
    OUT(m2)
    OUT(m3)
//    << "     "
    OUT(nsz)
    OUT(nsy)
    OUT(nsx)
    OUT(nsf)
    OUT(nsw)
    OUT(nse)
    OUT(ntz)
    OUT(nty)
    OUT(ntx)
    OUT(ntf)
    OUT(ntw)
    OUT(nte)
    << endl;
  
}

void print_tikz_solution()
{    
    int f = ntf+nsf, w = ntw+nsw, e = nse+nte, z = ntz+nsz, y = nty+nsy; //, x = ntx+nsx;
    
    int pf,pw,pe,pz,py,px;
    pe=0;
    pz=e;
    pf=pz+z;
    py=pf+f;
    pw=py+y;
    px=(pw+w)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle ";
    
 
    if (m2 != 0)
    {
	    cout << "\\draw[color=red]";
	    subdivide_curved_autobend_border_border(pf,pw,l1,l2,10,10);
   	    cout << ";" << endl;
        cout << "\\draw[color=black]";
        subdivide_curved_autobend_border_border(pz,px,k1,k2,11,-10);
   	    cout << ";" << endl;
         
        cout << "\\draw[color=blue]";
        subdivide(py,10,m1);
	    subdivide(10,11,m2);
	    subdivide(11,pe,m3);
   	    cout << ";" << endl;
        
   } else {
	    cout << "\\cyclecenter \\draw[color=red]";
	    subdivide_curved_autobend(pf,9,l1,0,100,-20);
  	    subdivide_curved_autobend(pw,9,l2,0,100,20);
        cout << ";" << endl;
        cout << "\\draw[color=black]";
	    subdivide_curved_autobend(pz,9,k1,0,100,20);
	    subdivide_curved_autobend(px,9,k2,0,100,-20);
        cout << ";" << endl;
         
        cout << "\\draw[color=blue]";
        subdivide(py,9,m1);
	    subdivide(pe,9,m3);
        cout << ";" << endl;
   
   }
    
    
    put_arrows(pe,nte,false);
    put_arrows(pe+nte,nse,true);
    put_arrows(pz,nsz,true);
    put_arrows(pz+nsz,ntz,false);
    put_arrows(pf,nsf,true);
    put_arrows(pf+nsf,ntf,false);
    put_arrows(py,nsy,true);
    put_arrows(py+nsy,nty,false);
    put_arrows(pw,nsw,true);
    put_arrows(pw+nsw,ntw,false);
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    
    cout << "\\end{tikzpicture}" << endl;
    ;    
}

int main(int argc, char* argv[])
{
  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsz,0,6)
    FOR(nsy,0,6-nsz)
    FOR(nsx,0,6-nsz-nsy)
    FOR(nsf,0,6-nsz-nsy-nsx)
    FOR(nsw,0,6-nsz-nsy-nsx-nsf)
    {
        nse = 6-nsz-nsy-nsx-nsf-nsw;
        FOR(ntz,0,3)
        FOR(nty,0,3-ntz)
        FOR(ntx,0,3-ntz-nty)
        FOR(ntf,0,3-ntz-nty-ntx)
        FOR(ntw,0,3-ntz-nty-ntx-ntf)
        {
            nte = 3-ntz-nty-ntx-ntf-ntw;

            if (ntf+nsf == 0) continue;
            if (nte+nse == 0) continue;
            
            
 	         FOR(k1,1,7)
            FOR(k2,1,7)
				{            
	    	     if (!is_valid_B_cut(k1+k2, nse+nsx, nte+ntx)) continue;
	    	     
	            FOR(l1,1,7)
	            FOR(l2,1,7)
					{            
			         if (!is_valid_B_cut(l1+l2, nsf+nsy, ntf+nty)) continue;            
            
	       	     FOR(m1,1,7)
	       	     FOR(m2,0,6)
	       	     FOR(m3,1,7)
   	    	     {
   	    	     
      		    	   if (!is_valid_B_cut(m1+m2+m3, nse+nsz+nsf, nte+ntz+ntf)) continue;

	       	         if (!valid_solution()) continue;
                     print_solution(cout);
                     print_solution(cerr);
	       	         print_tikz_solution();
	       	         valid_cnt++;                
   	    	     }
   	         }
   	    }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;    
	return 0;
}	


==> anc/bernard_555_BBB_3.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
% k1=1; k2=3; l1=1; l2=3; m1=2; m2=3; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=0; nty=0; ntx=0; ntf=0; ntw=3; nte=0; 
\begin{tikzpicture}\outercycle \draw[color=red](x3)   to[in=-160,out=-20] node[insep,pos=0.25](x10){} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x6)
;
\draw[color=black](x3)   to[in=100,out=-40] node[insep,pos=0.25](x11){} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x0)
;
\draw[color=blue](x6) --node[insep,pos=0.5]{} (x10)
(x10) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x11)
(x11) --node[insep,pos=0.5]{} (x0)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k1=1; k2=3; l1=2; l2=2; m1=3; m2=2; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=0; nty=0; ntx=0; ntf=0; ntw=3; nte=0; 
\begin{tikzpicture}\outercycle \draw[color=red](x3)   to[in=-160,out=-20] node[insep,pos=0.25]{} node[insep,pos=0.5](x10){} node[insep,pos=0.75]{} (x6)
;
\draw[color=black](x3)   to[in=100,out=-40] node[insep,pos=0.25](x11){} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x0)
;
\draw[color=blue](x6) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x10)
(x10) --node[insep,pos=0.5]{} (x11)
(x11) --node[insep,pos=0.5]{} (x0)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k1=2; k2=2; l1=2; l2=2; m1=3; m2=1; m3=3; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=0; nty=0; ntx=0; ntf=0; ntw=3; nte=0; 
\begin{tikzpicture}\outercycle \draw[color=red](x3)   to[in=-160,out=-20] node[insep,pos=0.25]{} node[insep,pos=0.5](x10){} node[insep,pos=0.75]{} (x6)
;
\draw[color=black](x3)   to[in=100,out=-40] node[insep,pos=0.25]{} node[insep,pos=0.5](x11){} node[insep,pos=0.75]{} (x0)
;
\draw[color=blue](x6) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x10)
(x10) --(x11)
(x11) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x0)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k1=1; k2=3; l1=1; l2=3; m1=2; m2=2; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=1; nty=0; ntx=0; ntf=0; ntw=2; nte=0; 
\begin{tikzpicture}\outercycle \draw[color=red](x4)   to[in=-200,out=-60] node[insep,pos=0.25](x10){} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x7)
;
\draw[color=black](x3)   to[in=100,out=-40] node[insep,pos=0.25](x11){} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x0)
;
\draw[color=blue](x7) --node[insep,pos=0.5]{} (x10)
(x10) --node[insep,pos=0.5]{} (x11)
(x11) --node[insep,pos=0.5]{} (x0)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);
\draw[-latex](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);\draw[latex-](x9) +(10:1.6) -- +(10:2.1);
\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k1=1; k2=3; l1=2; l2=2; m1=3; m2=1; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=1; nty=0; ntx=0; ntf=0; ntw=2; nte=0; 
\begin{tikzpicture}\outercycle \draw[color=red](x4)   to[in=-200,out=-60] node[insep,pos=0.25]{} node[insep,pos=0.5](x10){} node[insep,pos=0.75]{} (x7)
;
\draw[color=black](x3)   to[in=100,out=-40] node[insep,pos=0.25](x11){} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x0)
;
\draw[color=blue](x7) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x10)
(x10) --(x11)
(x11) --node[insep,pos=0.5]{} (x0)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);
\draw[-latex](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);\draw[latex-](x9) +(10:1.6) -- +(10:2.1);
\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k1=2; k2=2; l1=2; l2=2; m1=3; m2=0; m3=3; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=1; nty=0; ntx=0; ntf=0; ntw=2; nte=0; 
\begin{tikzpicture}\outercycle \cyclecenter \draw[color=red](x4)   to[in=130,out=-90] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
(x7)   to[in=-30,out=-170] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x3)   to[in=130,out=-10] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
(x0)   to[in=290,out=70] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=blue](x7) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9)
(x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);
\draw[-latex](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);\draw[latex-](x9) +(10:1.6) -- +(10:2.1);
\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 6 valid solutions


==> anc/bernard_555_BBB_4.cpp <==
/*
 Program for checking how to make a 9-cycle
 */

#include "bernard.h"


int nsy,nty,nsf,ntf,nsa,nta,nse,nte,nsx,ntx,nsw,ntw,k3,k2,k1,l3,l2,l1,m1,m2,m3;


bool valid_solution()
{
    int y = nty+nsy, f = ntf+nsf,e = nte+nse,x = ntx+nsx,w = ntw+nsw; // a = nta+nsa,
    
    // In all solutions,  x+m3+k1=5; y+l1+m1=5; l3+k3=nsa (or nta=0); 
    // That means we can look only for solutions where x==0 and y==0 (unglue 5-face from the outer face)
    // For obtaining cases without gluing faces to outer cycle
    if (y != 0 || x != 0) return false;

    // remove degenerated cases
    if (m1 > f+k3+l2 || (m1 == f+k3+l2 && f != 0)) return false;
    if (m3 > e+l3+k2 || (m3 == e+l3+k2 && e != 0)) return false;   
    
    // symmetry breaking
    if (e < f) return false;
    if (e == f && y < x) return false;
    if (e == f && y == x && k3 < l3) return false;
    if (e == f && y == x && k3 == l3 && k2 < l2) return false;     
    
    // some small thing..
    // if (y == 0 && x == 0), then all solutions give ntw=3. Hence we can further
    // try to remove cases by demandind that e == 0 and f == 0
    if (nsa+nta != 6) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+l1+m1);
    CONTAINS_ONE_5_FACE(k2+l2+m2);
    CONTAINS_ONE_5_FACE(x+m3+k1);
       
    CONTAINS_TWO_5_FACES(e+x+k1+m2+l2+l3);
    CONTAINS_TWO_5_FACES(y+f+k3+k2+m2+l1);
        
    CONTAINS_THREE_5_FACES(y+w+x+e+l3+l2+m1);
    CONTAINS_THREE_5_FACES(f+y+w+x+m3+k2+k3);
    CONTAINS_THREE_5_FACES(f+y+w+x+e+l3+k3);
    
    return true;
}


void print_solution(ostream &where)
{
 //   int y = nty+nsy, f = ntf+nsf,b = nta+nsa,e = nte+nse,x = ntx+nsx,d = ntw+nsw;
    int diff = k3+l3-nsa;	
    
    int sumXregion = nsx+ntx+m3+k1;
    int sumYregion = nsy+nty+m1+l1;
    
	where
	 << "% "
//   OUT(y)
//   OUT(f)
//   OUT(b)
//   OUT(e)
//   OUT(x)
//   OUT(d)
    OUT(k3)
    OUT(k2)
    OUT(k1)
    OUT(l3)
    OUT(l2)
    OUT(l1)
    OUT(m1)
    OUT(m2)
    OUT(m3)
//    << "     "
    OUT(nsy)
    OUT(nsf)
    OUT(nsa)
    OUT(nse)
    OUT(nsx)
    OUT(nsw)
    OUT(nty)
    OUT(ntf)
    OUT(nta)
    OUT(nte)
    OUT(ntx)
    OUT(ntw)
    OUT(sumXregion)
    OUT(sumYregion)    
    OUT(diff)
    << endl;
}



void subdivide_curved_m2(int xa, int xb, int total_length, int bend_angle)
{
    
    int  tl = total_length;
    cout << "(x"<<xa<<")  " << " to[bend left=" << bend_angle << "] ";
    
    for (int i = 1; i < tl; i++)
    {
            cout << "node[insep,pos="<<double(i)/tl<<"]{} ";   
    }
    cout << "(x"<<xb<<")";
    cout << endl;
}



void print_tikz_solution()
{
    
    int y = nty+nsy, f = ntf+nsf,b = nta+nsa,e = nte+nse,x = ntx+nsx,d = ntw+nsw;
    
    int pf,pb,pe,px,pw;
    pf=y;
    pb=pf+f;
    pe=pb+b;
    px=pe+e;
    pw=px+x;
    
    cout << "\\begin{tikzpicture}\\outercycle\\cyclecenter ";
    
    //cout << "\\draw ";
 
// 	 if (e == 0 && l3 == m3+k2)
 	 {
        // DO NOT DRAW TO AVOID CONFUSION!!! 	 
 	 }
// 	 else
 	 {
        cout << "\\draw[color=red]";
	    subdivide_curved_autobend(pe,9,l3,0,100,-30);
        cout << ";" << endl;
	 }
    
   // if (k3 != m1+l2+f)
    {
        cout << "\\draw[color=black]";
        subdivide_curved_autobend(pb,9,k3,0,100,30);
        cout << ";" << endl;
    }
        
    if (d == 1)
    {
        cout << "\\draw[color=red]";        
        subdivide_curved_autobend(0,9,l1,l2,10,-20);
        cout << ";" << endl;
        cout << "\\draw[color=black]";
        subdivide_curved_autobend(pw,9,k1,k2,11,20);
        cout << ";" << endl;
    }
    else
    {
        cout << "\\draw[color=red]";
        subdivide_curved_autobend(0,9,l1,l2,10,-30);
        cout << ";" << endl;
        cout << "\\draw[color=black]";
        subdivide_curved_autobend(pw,9,k1,k2,11,40);
        cout << ";" << endl;
    }
    
    
    if (m1 == k3+l2 && f == 0)
    {
        // DO NOT DRAW TO AVOID CONFUSION!!!
    }
    else
    {
        // subdivide(pf,10,m1);
    }
    
    
  /*
    if (k2 != 0)
        subdivide(10,11,m2);
    else
        subdivide_curved(10,11,m2,0,1000,305,0);
    */
    
    //cout << ";" << endl;

    cout << "\\draw[color=blue]";
    subdivide(pf,10,m1);
    cout << ";" << endl;
    cout << "\\draw[color=blue]";
    subdivide_curved_m2(10,11,m2,-30);
    // subdivide(10,11,m2);
    cout << ";" << endl;
    cout << "\\draw[color=blue]";
    subdivide(11,px,m3);
    cout << ";" << endl;
    
    
    put_arrows(0,nty,false);
    put_arrows(nty,nsy,true);
    put_arrows(pf,nsf,true);
    put_arrows(pf+nsf,ntf,false);
    put_arrows(pb,nsa,true);
    put_arrows(pb+nsa,nta,false);
    put_arrows(pe,nse,true);
    put_arrows(pe+nse,nte,false);
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(pw,nsw,true);
    put_arrows(pw,ntw,false);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{
/*
k3=1; k2=3; k1=1; l3=4; l2=0; l1=2; m1=1; m2=2; m3=3; nsy=1; nsf=0; nsa=5; nse=0; nsx=0; nsw=0; nty=1; ntf=0; nta=0; nte=0; ntx=1; ntw=1; 

	cout << is_valid_B_cut(k3+k2+k1, nsa+nse+nsx, nta+nte+ntx) << is_valid_B_cut(l3+l2+l1, nsy+nsf+nsa, nty+ntf+nta) << is_valid_B_cut(m1+m2+m3, nsf+nsa+nse, ntf+nta+nte) << endl;
   
    cout << valid_solution() << endl;
	return 0;
  */  
   cout_tikz_begin();
            
    
	int valid_cnt = 0;
	
    FOR(nsy,0,6)
    FOR(nsf,0,6-nsy)
    FOR(nsa,0,6-nsy-nsf)
    FOR(nse,0,6-nsy-nsf-nsa)
    FOR(nsx,0,6-nsy-nsf-nsa-nse)
    {
        nsw = 6-nsy-nsf-nsa-nse-nsx;
        FOR(nty,0,3)
        FOR(ntf,0,3-nty)
        FOR(nta,0,3-nty-ntf)
        FOR(nte,0,3-nty-ntf-nta)
        FOR(ntx,0,3-nty-ntf-nta-nte)
        {
            ntw = 3-nty-ntf-nta-nte-ntx;
            
            if (nsa+nta < 1) continue; // otherwise the cuts do not cross
            
            FOR(k3,1,7)
            FOR(k2,0,7)
            FOR(k1,1,8)
            {
                
	            if (!is_valid_B_cut(k3+k2+k1, nsa+nse+nsx, nta+nte+ntx)) continue;
                
                FOR(l3,1,7)
	            FOR(l2,0,7)
	            FOR(l1,1,8)
	            {
                   if (!is_valid_B_cut(l3+l2+l1, nsy+nsf+nsa, nty+ntf+nta)) continue;

                    
                  FOR(m1,1,7)
	            	FOR(m2,0,6)
		            FOR(m3,1,7)
		            {
			            if (!is_valid_B_cut(m1+m2+m3, nsf+nsa+nse, ntf+nta+nte)) continue;
                        
		             	if (!valid_solution()) continue;
		                print_solution(cout);
                        print_solution(cerr);
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> anc/bernard_555_BBB_4.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
% k3=3; k2=1; k1=3; l3=3; l2=1; l1=3; m1=2; m2=3; m3=2; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
\begin{tikzpicture}\outercycle\cyclecenter \draw[color=red](x6)   to[in=60,out=-180] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x0)   to[in=240,out=120] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red](x0)   to[in=300,out=60] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75](x10){} (x9)
;
\draw[color=black](x6)   to[in=-10,out=-110] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75](x11){} (x9)
;
\draw[color=blue](x0) --node[insep,pos=0.5]{} (x10)
;
\draw[color=blue](x10)   to[bend left=-30] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x11)
;
\draw[color=blue](x11) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k3=3; k2=2; k1=2; l3=3; l2=1; l1=3; m1=2; m2=2; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
\begin{tikzpicture}\outercycle\cyclecenter \draw[color=red](x6)   to[in=60,out=-180] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x0)   to[in=240,out=120] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red](x0)   to[in=300,out=60] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75](x10){} (x9)
;
\draw[color=black](x6)   to[in=-10,out=-110] node[insep,pos=0.25]{} node[insep,pos=0.5](x11){} node[insep,pos=0.75]{} (x9)
;
\draw[color=blue](x0) --node[insep,pos=0.5]{} (x10)
;
\draw[color=blue](x10)   to[bend left=-30] node[insep,pos=0.5]{} (x11)
;
\draw[color=blue](x11) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k3=3; k2=2; k1=2; l3=3; l2=2; l1=2; m1=3; m2=1; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
\begin{tikzpicture}\outercycle\cyclecenter \draw[color=red](x6)   to[in=60,out=-180] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x0)   to[in=240,out=120] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red](x0)   to[in=300,out=60] node[insep,pos=0.25]{} node[insep,pos=0.5](x10){} node[insep,pos=0.75]{} (x9)
;
\draw[color=black](x6)   to[in=-10,out=-110] node[insep,pos=0.25]{} node[insep,pos=0.5](x11){} node[insep,pos=0.75]{} (x9)
;
\draw[color=blue](x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x10)
;
\draw[color=blue](x10)   to[bend left=-30] (x11)
;
\draw[color=blue](x11) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k3=4; k2=0; k1=3; l3=2; l2=2; l1=3; m1=2; m2=3; m3=2; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
\begin{tikzpicture}\outercycle\cyclecenter \draw[color=red](x6)   to[in=60,out=-180] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x0)   to[in=240,out=120] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x9) (x9) coordinate(x100)
;
\draw[color=red](x0)   to[in=300,out=60] node[insep,pos=0.2]{} node[insep,pos=0.4]{} node[insep,pos=0.6](x10){} node[insep,pos=0.8]{} (x9)
;
\draw[color=black](x6)   to[in=-10,out=-110] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x11)
;
\draw[color=blue](x0) --node[insep,pos=0.5]{} (x10)
;
\draw[color=blue](x10)   to[bend left=-30] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x11)
;
\draw[color=blue](x11) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k3=4; k2=0; k1=3; l3=2; l2=3; l1=2; m1=3; m2=2; m3=2; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
\begin{tikzpicture}\outercycle\cyclecenter \draw[color=red](x6)   to[in=60,out=-180] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x0)   to[in=240,out=120] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x9) (x9) coordinate(x100)
;
\draw[color=red](x0)   to[in=300,out=60] node[insep,pos=0.2]{} node[insep,pos=0.4](x10){} node[insep,pos=0.6]{} node[insep,pos=0.8]{} (x9)
;
\draw[color=black](x6)   to[in=-10,out=-110] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x11)
;
\draw[color=blue](x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x10)
;
\draw[color=blue](x10)   to[bend left=-30] node[insep,pos=0.5]{} (x11)
;
\draw[color=blue](x11) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k3=4; k2=1; k1=2; l3=2; l2=2; l1=3; m1=2; m2=2; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
\begin{tikzpicture}\outercycle\cyclecenter \draw[color=red](x6)   to[in=60,out=-180] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x0)   to[in=240,out=120] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x9) (x9) coordinate(x100)
;
\draw[color=red](x0)   to[in=300,out=60] node[insep,pos=0.2]{} node[insep,pos=0.4]{} node[insep,pos=0.6](x10){} node[insep,pos=0.8]{} (x9)
;
\draw[color=black](x6)   to[in=-10,out=-110] node[insep,pos=0.333333]{} node[insep,pos=0.666667](x11){} (x9)
;
\draw[color=blue](x0) --node[insep,pos=0.5]{} (x10)
;
\draw[color=blue](x10)   to[bend left=-30] node[insep,pos=0.5]{} (x11)
;
\draw[color=blue](x11) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% k3=4; k2=1; k1=2; l3=2; l2=3; l1=2; m1=3; m2=1; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
\begin{tikzpicture}\outercycle\cyclecenter \draw[color=red](x6)   to[in=60,out=-180] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black](x0)   to[in=240,out=120] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x9) (x9) coordinate(x100)
;
\draw[color=red](x0)   to[in=300,out=60] node[insep,pos=0.2]{} node[insep,pos=0.4](x10){} node[insep,pos=0.6]{} node[insep,pos=0.8]{} (x9)
;
\draw[color=black](x6)   to[in=-10,out=-110] node[insep,pos=0.333333]{} node[insep,pos=0.666667](x11){} (x9)
;
\draw[color=blue](x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x10)
;
\draw[color=blue](x10)   to[bend left=-30] (x11)
;
\draw[color=blue](x11) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 7 valid solutions


==> anc/bernard_555_BBB_5.cpp <==
/*
 Program for checking how to make a 9-cycle
 */


#include "bernard.h"

using namespace std;

int nsf,ntf,nty,nsy,nsd,ntd,nsx,ntx,nse,nte,nsz,ntz,k1,k2,k3,l1,l2,l3,m1,m2,m3;



bool valid_solution()
{
    int f = ntf+nsf, y = nsy+nty,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
    
    
    // breaking symmetry
    if (x < y) return false;
    if (x == y && x+e < y+f ) return false;
    if (x == y && x+e == y+f && k1 < l1 ) return false;
    if (x == y && x+e == y+f && k1 == l1 && l3 < k3 ) return false;

 	 if (k2 >= l2+m2 && k2 != 0) return false;    
	 if (l2 >= k2+m2 && l2 != 0) return false;    
	 if (m2 >= k2+l2 && m2 != 0) return false;    
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k1+l2+m1);
    CONTAINS_ONE_5_FACE(x+l1+k2+m3);
    CONTAINS_ONE_5_FACE(z+l3+m2+k3);
  
    CONTAINS_ONE_5_FACE_NOT_FACE(f+y+l3+l2+k1);
    CONTAINS_ONE_5_FACE_NOT_FACE(x+e+k3+k2+l1);
  	
	// removing crossings?
	if (m1 >= f+l3) return false;
	if (l3 >= f+m1) return false;
	if (l1 >= d+k1) return false;
	if (k1 >= d+l1) return false;	
	if (m3 >= e+k3) return false;
	if (k3 >= e+m3) return false;	
	
    return true;
}

void print_solution()
{
    int f = ntf+nsf, y = nsy+nty,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
	
	cout << "% "
    OUT(y)
    OUT(f)
    OUT(d)
    OUT(x)
    OUT(e)
    OUT(z)
    OUT(k1)
    OUT(k2)
    OUT(k3)
    OUT(l1)
    OUT(l2)
    OUT(l3)
    OUT(m1)
    OUT(m2)
    OUT(m3)
    << "     "
    OUT(nsf)
    OUT(ntf)
    OUT(nty)
    OUT(nsy)
    OUT(nsd)
    OUT(ntd)
    OUT(nsx)
    OUT(ntx)
    OUT(nse)
    OUT(nte)
    OUT(nsz)
    OUT(ntz)
    << endl;
}


void print_tikz_solution()
{    
    int y = ntf+nsf, f = nsy+nty,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
    
    int pf,pd,px,pe,pz;
    pf=y;
    pd=pf+f;
    px=pd+d;
    pe=px+x;
    pz=pe+e;
    
    cout << "\\begin{tikzpicture}\\outercycle ";
    
 
    subdivide_curved_autobend_color(px,9,l1,0,100,-10,"red");
    subdivide_curved_autobend_color(pd,9,k1,0,100,10,"black");
    if (z == 1)
    {
        subdivide_curved_autobend_color(0,9,l3,l2,10,-10,"red");
        subdivide_curved_autobend_color(pz,9,k3,k2,11,10,"black");
    }
    else
    {
        subdivide_curved_autobend_color(0,9,l3,l2,10,-10,"red");
        subdivide_curved_autobend_color(pz,9,k3,k2,11,10,"black");
    }
    
    
    if (m1 == k1+l2 && f == 0)
    {
        // DO NOT DRAW TO AVOID CONFUSION!!!
    }
    else
    {
        subdivide_color(pf,10,m1,"blue");
    }
     
    subdivide_color(pf,10,m1,"blue");
    subdivide_color(10,11,m2,"blue");
    subdivide_color(11,pe,m3,"blue");

    
    
    put_arrows(0,ntf,false);
    put_arrows(ntf,nsf,true);
    put_arrows(pf,nty,true);
    put_arrows(pf+nty,nsy,false);
    put_arrows(pd,nsd,true);
    put_arrows(pd+nsd,ntd,false);
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(pe,nse,true);
    put_arrows(pe+nse,nte,false);
    put_arrows(pz,nsz,true);
    put_arrows(pz+nsz,ntz,false);
    
    cout << "\\end{tikzpicture}" << endl;
    ;    
}

int main(int argc, char* argv[])
{

//	nsf=2,ntf=0,nty=0,nsy=1,nsd=2,ntd=0,nsx=0,ntx=1,nse=2,nte=0,nsz=0,ntz=1,k1=2,k2=0,k3=2,l1=2,l2=0,l3=2,m1=2,m2=0,m3=2;
//	cout << valid_solution();	
//	return 0;

  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsf,0,6)
    FOR(nty,0,6-nsf)
    FOR(nsd,0,6-nsf-nty)
    FOR(nsx,0,6-nsf-nty-nsd)
    FOR(nse,0,6-nsf-nty-nsd-nsx)
    {
        nsz = 6-nsf-nty-nsd-nsx-nse;
        FOR(ntf,0,3)
        FOR(nsy,0,3-ntf)
        FOR(ntd,0,3-ntf-nsy)
        FOR(ntx,0,3-ntf-nsy-ntd)
        FOR(nte,0,3-ntf-nsy-ntd-ntx)
        {
            ntz = 3-ntf-nsy-ntd-ntx-nte;
            
            if (nsd+ntd < 1) continue;
            if (nsf+ntf < 1) continue;
            if (nse+nte < 1) continue; // otherwise the cuts do not cross
                        
            FOR(k1,1,7)
            FOR(k2,0,6)
            FOR(k3,1,7)
            {
                
	            if (!is_valid_B_cut(k1+k2+k3, nsd+nsx+nse, ntd+ntx+nte)) continue;
                
               FOR(l1,1,7)
	            FOR(l2,0,6)
	            FOR(l3,1,7)
	            {
                   if (!is_valid_B_cut(l1+l2+l3, nsf+nty+nsd, ntf+nsy+ntd)) continue;
                    
                    FOR(m1,1,7)
	            	FOR(m2,0,6)
		            FOR(m3,1,7)
		            {
			            if (!is_valid_B_cut(m1+m2+m3, nsf+nsz+nse, ntf+ntz+nte)) continue;
   
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,l2);
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,m2);
                        
		             	if (!valid_solution()) continue;
		                print_solution();
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> anc/bernard_555_BBB_5.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
% y=1; f=2; d=2; x=1; e=2; z=1; k1=1; k2=2; k3=1; l1=1; l2=2; l3=1; m1=1; m2=2; m3=1;      nsf=2; ntf=0; nty=0; nsy=1; nsd=2; ntd=0; nsx=0; ntx=1; nse=2; nte=0; nsz=0; ntz=1; 
\begin{tikzpicture}\outercycle \draw[color=red] (x5)   to[in=80,out=-120] (x9) (x9) coordinate(x100)
;
\draw[color=black] (x3)   to[in=140,out=-20] (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=280,out=80] node[insep,pos=0.333333](x10){} node[insep,pos=0.666667]{} (x9)
;
\draw[color=black] (x8)   to[in=-60,out=-220] node[insep,pos=0.333333](x11){} node[insep,pos=0.666667]{} (x9)
;
\draw[color=blue] (x2) --(x10)
;
\draw[color=blue] (x2) --(x10)
;
\draw[color=blue] (x10) --node[insep,pos=0.5]{} (x11)
;
\draw[color=blue] (x11) --(x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);
\draw[-latex](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);
\draw[-latex](x9) +(50:1.6) -- +(50:2.1);
\draw[latex-](x9) +(10:1.6) -- +(10:2.1);\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);
\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% y=1; f=2; d=2; x=1; e=2; z=1; k1=2; k2=0; k3=2; l1=2; l2=0; l3=2; m1=2; m2=0; m3=2;      nsf=2; ntf=0; nty=0; nsy=1; nsd=2; ntd=0; nsx=0; ntx=1; nse=2; nte=0; nsz=0; ntz=1; 
\begin{tikzpicture}\outercycle \draw[color=red] (x5)   to[in=80,out=-120] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black] (x3)   to[in=140,out=-20] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=280,out=80] node[insep,pos=0.5]{} (x9) (x9) coordinate(x10)
;
\draw[color=black] (x8)   to[in=-60,out=-220] node[insep,pos=0.5]{} (x9) (x9) coordinate(x11)
;
\draw[color=blue] (x2) --node[insep,pos=0.5]{} (x10)
;
\draw[color=blue] (x2) --node[insep,pos=0.5]{} (x10)
;
\draw[color=blue] (x10) --(x11)
;
\draw[color=blue] (x11) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);
\draw[-latex](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);
\draw[-latex](x9) +(50:1.6) -- +(50:2.1);
\draw[latex-](x9) +(10:1.6) -- +(10:2.1);\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);
\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 2 valid solutions


==> anc/bernard_555_BBB_6.cpp <==
/*
 Program for checking how to make a 9-cycle
 */


#include "bernard.h"

using namespace std;

int nsf,ntf,nsy,nty,nsd,ntd,nsx,ntx,nse,nte,nsz,ntz,k1,k2,k3,l1,l2,l3,m1,m2,m3;



bool valid_solution()
{
    int  y = nty+nsy,x = ntx+nsx,z = ntz+nsz; // f = ntf+nsf,d = ntd+nsd,e = nte+nse,
    
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+m1+k1);
    CONTAINS_ONE_5_FACE(x+l1+m3);
    CONTAINS_ONE_5_FACE(z+l3+k3);
  
    return true;
}

void print_solution()
{
    int f = ntf+nsf, y = nty+nsy,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
	
	cout << "% "
    OUT(f)
    OUT(y)
    OUT(d)
    OUT(x)
    OUT(e)
    OUT(z)
    OUT(k1)
    OUT(k2)
    OUT(k3)
    OUT(l1)
    OUT(l2)
    OUT(l3)
    OUT(m1)
    OUT(m2)
    OUT(m3)
    << "     "
    OUT(nsf)
    OUT(ntf)
    OUT(nsy)
    OUT(nty)
    OUT(nsd)
    OUT(ntd)
    OUT(nsx)
    OUT(ntx)
    OUT(nse)
    OUT(nte)
    OUT(nsz)
    OUT(ntz)
    << endl;
}


void print_tikz_solution()
{    
 
}

int main(int argc, char* argv[])
{

//	nsf=2,ntf=0,nsy=0,nty=1,nsd=2,ntd=0,nsx=0,ntx=1,nse=2,nte=0,nsz=0,ntz=1,k1=2,k2=0,k3=2,l1=2,l2=0,l3=2,m1=2,m2=0,m3=2;
//	cout << valid_solution();	
//	return 0;

//  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsf,0,6)
    FOR(nsy,0,6-nsf)
    FOR(nsd,0,6-nsf-nsy)
    FOR(nsx,0,6-nsf-nsy-nsd)
    FOR(nse,0,6-nsf-nsy-nsd-nsx)
    {
        nsz = 6-nsf-nsy-nsd-nsx-nse;
        FOR(ntf,0,3)
        FOR(nty,0,3-ntf)
        FOR(ntd,0,3-ntf-nty)
        FOR(ntx,0,3-ntf-nty-ntd)
        FOR(nte,0,3-ntf-nty-ntd-ntx)
        {
            ntz = 3-ntf-nty-ntd-ntx-nte;
            
            if (nsd+ntd < 1) continue;
            if (nsf+ntf < 1) continue;
            if (nse+nte < 1) continue; // otherwise the cuts do not cross
                        
            FOR(k1,1,6)
            FOR(k2,1,6)
            FOR(k3,1,6)
            {
                
	            if (!is_valid_B_cut(k1+k2+k3, nsd+nsx+nse, ntd+ntx+nte)) continue;
                
               FOR(l1,1,6)
	            FOR(l2,1,6)
	            FOR(l3,1,6)
	            {
                   if (!is_valid_B_cut(l1+l2+l3, nsf+nsy+nsd, ntf+nty+ntd)) continue;
                    
                    FOR(m1,1,6)
	            	FOR(m2,1,6)
		            FOR(m3,1,6)
		            {
			            if (!is_valid_B_cut(m1+m2+m3, nsf+nsz+nse, ntf+ntz+nte)) continue;
						   
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,l2);
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,m2);
						                              
		             	if (!valid_solution()) continue;
		                print_solution();
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    //cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> anc/bernard_555_BB_special.cpp <==
/*
 Program for checking how to make a 9-cycle
 */


#include "bernard.h"

using namespace std;

int nsx,ntx,nsy,nty,nsz,ntz,nsw,ntw,ki,kj;



bool valid_solution()
{
    int x = ntx+nsx,z = ntz+nsz; //, y = nty+nsy, w = ntw+nsw;
    
    if (!(ki+nsx+nty+ntz+ntw <= 8)) return false;
    if (!(kj+ntx+nty+nsz+ntw <= 8)) return false;
    
    CONTAINS_TWO_5_FACES(ki+x);
    CONTAINS_TWO_5_FACES(kj+z);
      	 
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy,z = ntz+nsz,w = ntw+nsw;
	
	cout << "% "
    OUT(x)
    OUT(y)
    OUT(z)
    OUT(w)
    OUT(ki)
    OUT(kj)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsz)
    OUT(ntz)
    OUT(nsw)
    OUT(ntw)
    << endl;
}


void print_tikz_solution()
{    

}

int main(int argc, char* argv[])
{
//  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsz,0,6-nsx-nsy)
    {
        nsw = 6-nsx-nsy-nsz;
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(ntz,0,3-ntx-nty)
        {
            ntw = 3-ntx-nty-ntz;
            
            FOR(ki,0,8)
            {
	            FOR(kj,0,8)
	            {
		            {
                           
		             	if (!valid_solution()) continue;
		                  print_solution();
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
   // cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> anc/bernard_5_alone.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx, ntx, nsy, nty, k;


bool valid_solution()
{
    int  y = nty+nsy; // ,x = ntx+nsx
    
    // cuts
    if (!(k+ntx+nsy <= 5)) return false;
    
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_5_FACE(y+k);
    
    return true;
}

void print_solution(ostream &where)
{    
    where
    << "% "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(k)
    << endl;
}

void print_tikz_solution()
{
    int x = ntx+nsx; //, y = nty+nsy;
    
    int px,py;
    px=0;
    py=(px+x)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle";
    
 
	    cout << "\\draw ";        
	   
   	 subdivide(px,py,k);

    cout << ";" << endl;
    
    put_arrows_section(px,nsx,ntx);
    put_arrows_section(py,nsy,nty);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();

	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    {
        nsy = 6-nsx;
        FOR(ntx,0,3)
        {
            nty = 3-ntx;
            
            FOR(k,2,6)
            {
                if (!valid_solution()) continue;
                print_solution(cerr);
                print_solution(cout);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> anc/bernard_5_alone.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
% nsx=4; ntx=0; nsy=2; nty=3; k=2; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.5]{} (x4)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=5; ntx=0; nsy=1; nty=3; k=3; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x5)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);
\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=5; ntx=1; nsy=1; nty=2; k=2; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);
\draw[-latex](x9) +(50:1.6) -- +(50:2.1);
\draw[latex-](x9) +(10:1.6) -- +(10:2.1);
\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=6; ntx=0; nsy=0; nty=3; k=2; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=6; ntx=0; nsy=0; nty=3; k=4; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=6; ntx=1; nsy=0; nty=2; k=3; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x7)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);
\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[-latex](x9) +(-30:1.6) -- +(-30:2.1);\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 6 valid solutions


==> anc/bernard_65_cross.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx, ntx, nsy, nty, nsz, ntz, nsw, ntw,k1,k2,l1,l2;


bool valid_solution()
{
    int x = nsx+ntx, y=nsy+nty, z=nsz+ntz, w=nsw+ntw;
    
    // really crossing
    if (w == 0 || y == 0) return false;
    
    if (x != 0 || z != 0) return false;
    
    // no changable to not crossing
    if (k1 >= l1+y) return false;
    if (k2 >= w+l1) return false;

    if (l1 >= k1+y) return false;
    if (l2 >= k2+w) return false;
  

    // cuts
    if (!(k1+k2+ntx+nsy+nsz+ntw <= 5)) return false;
    if (!(l1+l2+nsx+nsy+ntz+ntw <= 8)) return false;

   
/*    
    k1,k2 = k2 k4
    l1,l2 = k1 k3
    k2,l2 = k1 k4
    
     a  b  c  d  k1  k2 k3 k4 
     x  y  z  w  l2  k1 l1 k2 
*/     
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_6_FACE(x+k1+l2);
    CONTAINS_ONE_5_FACE(z+l1+k2);
    CONTAINS_ONE_5_AND_6_FACE(x+y+z+k2+l2);
        
    return true;
}

void print_solution(ostream &where)
{
 //   int a = nta+nsa, b = ntb+nsb, c = nsc+ntc, d = ntd+nsd;
    int sumXregion = nsx+ntx+k1+l2;
    int sumZregion = nsz+ntz+l1+k2;
    
    where
    << "% "
    OUT(nsx)
    OUT(nsy)
    OUT(nsz)
    OUT(nsw)
    OUT(ntx)
    OUT(nty)
    OUT(ntz)
    OUT(ntw)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    OUT(sumXregion)
    OUT(sumZregion)    
    << endl;
}

void print_tikz_solution()
{    
    
    /*    
     k1,k2 = k2 k4
     l1,l2 = k1 k3
     k2,l2 = k1 k4
     
     a  b  c  d  k1  k2 k3 k4 
     x  y  z  w  l2  k1 l1 k2 
     */ 
    
    int x = ntx+nsx, y = nty+nsy, z = nsz+ntz; //, d = ntd+nsd;
    
    int px,py,pz,pw;
    px=0;
    py=px+x;
    pz=py+y;
    pw=(pz+z)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
 
	    //cout << "\\draw ";        
	    
//	    if (w == 0 && l1+l4 == k3 && k3 == 2)
	    {
	       // It is actually the same piece, so do not draw
	    }
//	    else
	    {
	    
	    }
   	 
         subdivide_curved_autobend_color(py, 9, k1, 0, 100, 20,"black");
         subdivide_curved_autobend_color(pw, 9, k2, 0, 100, 20,"black");
         subdivide_curved_autobend_color(pz, 9, l1, 0, 100, -20,"red");  	 
    	 subdivide_curved_autobend_color(px, 9, l2, 0, 100, -20,"red");

//   	 subdivide(px,9,l1);
//   	 subdivide(pw,9,l4);
   	 //cout << ";" << endl;
    
    put_arrows_section(px,nsx,ntx);
    put_arrows_section(py,nsy,nty);
    put_arrows_section(pz,nsz,ntz);
    put_arrows_section(pw,nsw,ntw);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
 
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();
  
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsz,0,6-nsx-nsy)
    {
        nsw = 6-nsx-nsy-nsz;
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(ntz,0,3-ntx-nty)
        {
            ntw = 3-ntx-nty-ntz;
            
            FOR(k1,1,5)
            FOR(l1,1,8)
            FOR(k2,1,5)
            FOR(l2,1,8)
            {
                if (!valid_solution()) continue;
                print_solution(cerr);
                print_solution(cout);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> anc/bernard_65_cross.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
% nsx=0; nsy=0; nsz=0; nsw=6; ntx=0; nty=3; ntz=0; ntw=0; k1=1; k2=3; l1=2; l2=5; sumXregion=6; sumZregion=5; 
\begin{tikzpicture}\outercycle \cyclecenter \draw[color=black] (x0)   to[in=250,out=110] (x9) (x9) coordinate(x100)
;
\draw[color=black] (x3)   to[in=130,out=-10] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x3)   to[in=170,out=-50] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=290,out=70] node[insep,pos=0.2]{} node[insep,pos=0.4]{} node[insep,pos=0.6]{} node[insep,pos=0.8]{} (x9) (x9) coordinate(x100)
;
\draw[-latex](x9) +(250:1.6) -- +(250:2.1);\draw[-latex](x9) +(210:1.6) -- +(210:2.1);\draw[-latex](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);\draw[latex-](x9) +(10:1.6) -- +(10:2.1);\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsx=0; nsy=0; nsz=0; nsw=6; ntx=0; nty=3; ntz=0; ntw=0; k1=2; k2=2; l1=3; l2=4; sumXregion=6; sumZregion=5; 
\begin{tikzpicture}\outercycle \cyclecenter \draw[color=black] (x0)   to[in=250,out=110] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=black] (x3)   to[in=130,out=-10] node[insep,pos=0.5]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x3)   to[in=170,out=-50] node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x9) (x9) coordinate(x100)
;
\draw[color=red] (x0)   to[in=290,out=70] node[insep,pos=0.25]{} node[insep,pos=0.5]{} node[insep,pos=0.75]{} (x9) (x9) coordinate(x100)
;
\draw[-latex](x9) +(250:1.6) -- +(250:2.1);\draw[-latex](x9) +(210:1.6) -- +(210:2.1);\draw[-latex](x9) +(170:1.6) -- +(170:2.1);
\draw[latex-](x9) +(130:1.6) -- +(130:2.1);\draw[latex-](x9) +(90:1.6) -- +(90:2.1);\draw[latex-](x9) +(50:1.6) -- +(50:2.1);\draw[latex-](x9) +(10:1.6) -- +(10:2.1);\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 2 valid solutions


==> anc/bernard_65_cross_copy.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsa, nta, nsb, ntb, nsc, ntc, nsd, ntd,k1,k2,k3,k4;


bool valid_solution()
{
    int a = nta+nsa, b = ntb+nsb, c = nsc+ntc, d = ntd+nsd;
    
    // really crossing
    if (b == 0 || d == 0) return false;
    
//    if (c != 0) return false;
    
    // no changable to not crossing
    if (k2 >= k3+b) return false;
    if (k3 >= k2+b) return false;

    if (k1 >= k4+d) return false;
    if (k4 >= k1+d) return false;
  
    
    // cuts
    if (!(k2+k4+nta+nsb+nsc+ntd <= 5)) return false;
    if (!(k1+k3+nsa+nsb+ntc+ntd <= 8)) return false;
    
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_6_FACE(a+k2+k1);
    CONTAINS_ONE_5_FACE(c+k3+k4);
    CONTAINS_ONE_5_AND_6_FACE(a+b+c+k1+k4);
//    CONTAINS_ONE_5_AND_6_FACE(a+c+d+k2+k3);
        
    return true;
}

void print_solution(ostream &where)
{
 //   int a = nta+nsa, b = ntb+nsb, c = nsc+ntc, d = ntd+nsd;
    
    where
    << "% "
    OUT(nsa)
    OUT(nsb)
    OUT(nsc)
    OUT(nsd)
    OUT(nta)
    OUT(ntb)
    OUT(ntc)
    OUT(ntd)
    OUT(k1)
    OUT(k2)
    OUT(k3)
    OUT(k4)
    << endl;
}

void print_tikz_solution()
{    
    int a = nta+nsa, b = ntb+nsb, c = nsc+ntc; //, d = ntd+nsd;
    
    int pa,pb,pc,pd;
    pa=0;
    pb=pa+a;
    pc=pb+b;
    pd=(pc+c)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
 
	    //cout << "\\draw ";        
	    
//	    if (w == 0 && l1+l4 == k3 && k3 == 2)
	    {
	       // It is actually the same piece, so do not draw
	    }
//	    else
	    {
	    
	    }
   	 
    	 subdivide_curved_autobend_color(pa, 9, k1, 0, 100, -20,"black");
    	 subdivide_curved_autobend_color(pb, 9, k2, 0, 100, 20,"black");
         subdivide_curved_autobend_color(pc, 9, k3, 0, 100, -20,"red");  	 
    	 subdivide_curved_autobend_color(pd, 9, k4, 0, 100, 20,"red");

//   	 subdivide(px,9,l1);
//   	 subdivide(pw,9,l4);
   	 //cout << ";" << endl;
    
    put_arrows_section(pa,nsa,nta);
    put_arrows_section(pb,nsb,ntb);
    put_arrows_section(pc,nsc,ntc);
    put_arrows_section(pd,nsd,ntd);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();
  
	int valid_cnt = 0;
	
    FOR(nsa,0,6)
    FOR(nsb,0,6-nsa)
    FOR(nsc,0,6-nsa-nsb)
    {
        nsd = 6-nsa-nsb-nsc;
        FOR(nta,0,3)
        FOR(ntb,0,3-nta)
        FOR(ntc,0,3-nta-ntb)
        {
            ntd = 3-nta-ntb-ntc;
            
            FOR(k1,1,8)
            FOR(k2,1,5)
            FOR(k3,1,8)
            FOR(k4,1,5)
            {
                if (!valid_solution()) continue;
                print_solution(cerr);
                print_solution(cout);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> anc/bernard_65_nocross.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsa, nta, nsb, ntb, nsc, ntc, k1,k2;


bool valid_solution()
{
    int a = nta+nsa, c = nsc+ntc; // b = ntb+nsb,
    
    // cuts
    if (!(k1+nta+nsb+nsc <= 5)) return false;
    if (!(k2+nsa+nsb+ntc <= 8)) return false;
    
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_6_FACE(a+k1);
    CONTAINS_ONE_5_FACE(c+k2);
        
    return true;
}

void print_solution(ostream &where)
{
    // int a = nta+nsa, b = ntb+nsb, c = nsc+ntc;
    
    where
    << "% "
    OUT(nsa)
    OUT(nsb)
    OUT(nsc)
    OUT(nta)
    OUT(ntb)
    OUT(ntc)
    OUT(k1)
    OUT(k2)
    << endl;
}

void print_tikz_solution()
{    
    int a = nta+nsa, b = ntb+nsb; //, c = nsc+ntc;
    
    int pa,pb,pc; //,pd;
    pa=0;
    pb=pa+a;
    pc=(pb+b)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle";
    
 
	    cout << "\\draw ";        
	    


   	 subdivide(pa,pb,k1);
   	 subdivide(pa,pc,k2);

   	 cout << ";" << endl;
    
    put_arrows_section(pa,nsa,nta);
    put_arrows_section(pb,nsb,ntb);
    put_arrows_section(pc,nsc,ntc);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();

/*
	nsa=0; nsb=0; nsc=0; nsd=6; nta=0; ntb=2; ntc=1; ntd=0; k1=4; k2=2; k3=2; k4=2; 
	cout << "% " << valid_solution() << endl;
   print_tikz_solution();
	return 0;
  */
  
	int valid_cnt = 0;
	
    FOR(nsa,0,6)
    FOR(nsb,0,6-nsa)
    {
        nsc = 6-nsa-nsb;
        FOR(nta,0,3)
        FOR(ntb,0,3-nta)
        {
            ntc = 3-nta-ntb;
            
            FOR(k1,2,8)
            FOR(k2,2,8)
            {
                if (!valid_solution()) continue;
                print_solution(cout);
                print_solution(cerr);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> anc/bernard_65_nocross.tikz <==
\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}} \def\outercycle{ \draw  \foreach \x in {0,1,...,8}{(270-\x*360/9:2) coordinate(x\x) node[insep]{}}  (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  } \def\cyclecenter{ \draw (0,0) node[insep]{} ; }
% nsa=4; nsb=0; nsc=2; nta=0; ntb=2; ntc=1; k1=2; k2=2; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.5]{} (x4)
(x0) --node[insep,pos=0.5]{} (x6)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[-latex](x9) +(90:1.6) -- +(90:2.1);\draw[-latex](x9) +(50:1.6) -- +(50:2.1);
\draw[latex-](x9) +(10:1.6) -- +(10:2.1);\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);
\draw[-latex](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% nsa=4; nsb=0; nsc=2; nta=0; ntb=3; ntc=0; k1=2; k2=3; 
\begin{tikzpicture}\outercycle\draw (x0) --node[insep,pos=0.5]{} (x4)
(x0) --node[insep,pos=0.333333]{} node[insep,pos=0.666667]{} (x7)
;
\draw[latex-](x9) +(250:1.6) -- +(250:2.1);\draw[latex-](x9) +(210:1.6) -- +(210:2.1);\draw[latex-](x9) +(170:1.6) -- +(170:2.1);\draw[latex-](x9) +(130:1.6) -- +(130:2.1);
\draw[-latex](x9) +(90:1.6) -- +(90:2.1);\draw[-latex](x9) +(50:1.6) -- +(50:2.1);\draw[-latex](x9) +(10:1.6) -- +(10:2.1);
\draw[latex-](x9) +(-30:1.6) -- +(-30:2.1);\draw[latex-](x9) +(-70:1.6) -- +(-70:2.1);
\end{tikzpicture}
% Found 2 valid solutions


==> anc/run.out.txt <==
======== processing files that give no solutions ============
Processing bernard_555_AA_cross
Found 0 valid solutions
Processing bernard_555_AA_nocross
Found 0 valid solutions
Processing bernard_555_AB1
Found 0 valid solutions
Processing bernard_555_AB2
Found 0 valid solutions
Processing bernard_555_AB3
Found 0 valid solutions
Processing bernard_555_BBB_6
% Found 0 valid solutions
Processing bernard_555_BB_special
% Found 0 valid solutions
======== processing files that give some solutions ============
Processing bernard_5_alone
% nsx=4; ntx=0; nsy=2; nty=3; k=2; 
% nsx=5; ntx=0; nsy=1; nty=3; k=3; 
% nsx=5; ntx=1; nsy=1; nty=2; k=2; 
% nsx=6; ntx=0; nsy=0; nty=3; k=2; 
% nsx=6; ntx=0; nsy=0; nty=3; k=4; 
% nsx=6; ntx=1; nsy=0; nty=2; k=3; 
% Found 6 valid solutions
Processing bernard_65_cross
% nsx=0; nsy=0; nsz=0; nsw=6; ntx=0; nty=3; ntz=0; ntw=0; k1=1; k2=3; l1=2; l2=5; sumXregion=6; sumZregion=5; 
% nsx=0; nsy=0; nsz=0; nsw=6; ntx=0; nty=3; ntz=0; ntw=0; k1=2; k2=2; l1=3; l2=4; sumXregion=6; sumZregion=5; 
% Found 2 valid solutions
Processing bernard_65_nocross
% nsa=4; nsb=0; nsc=2; nta=0; ntb=2; ntc=1; k1=2; k2=2; 
% nsa=4; nsb=0; nsc=2; nta=0; ntb=3; ntc=0; k1=2; k2=3; 
% Found 2 valid solutions
Processing bernard_555_BBB_1
%  nsx=2 ntx=0 nsy=2 nty=0 nsz=2 ntz=0 nsw=0 ntw=3 k=3 l=3 m=3
%  nsx=2 ntx=1 nsy=2 nty=0 nsz=2 ntz=0 nsw=0 ntw=2 k=2 l=3 m=3
%  nsx=2 ntx=1 nsy=2 nty=1 nsz=2 ntz=0 nsw=0 ntw=1 k=2 l=2 m=3
%  nsx=2 ntx=1 nsy=2 nty=1 nsz=2 ntz=1 nsw=0 ntw=0 k=2 l=2 m=2
% Found 4 valid solutions
Processing bernard_555_BBB_2
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=0; ntw=3; ntd=0; m=3; k1=2; k2=3; l1=2; l2=3; sumXregion=5; sumYregion=5; 
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=0; ntw=3; ntd=0; m=3; k1=3; k2=2; l1=3; l2=2; sumXregion=5; sumYregion=5; 
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=1; ntw=2; ntd=0; m=2; k1=2; k2=3; l1=2; l2=3; sumXregion=5; sumYregion=5; 
% nsx=0; nsy=0; nsz=2; nsw=0; nsd=4; ntx=0; nty=0; ntz=1; ntw=2; ntd=0; m=2; k1=3; k2=2; l1=3; l2=2; sumXregion=5; sumYregion=5; 
% Found 4 valid solutions
Processing bernard_555_BBB_3
% k1=1; k2=3; l1=1; l2=3; m1=2; m2=3; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=0; nty=0; ntx=0; ntf=0; ntw=3; nte=0; 
% k1=1; k2=3; l1=2; l2=2; m1=3; m2=2; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=0; nty=0; ntx=0; ntf=0; ntw=3; nte=0; 
% k1=2; k2=2; l1=2; l2=2; m1=3; m2=1; m3=3; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=0; nty=0; ntx=0; ntf=0; ntw=3; nte=0; 
% k1=1; k2=3; l1=1; l2=3; m1=2; m2=2; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=1; nty=0; ntx=0; ntf=0; ntw=2; nte=0; 
% k1=1; k2=3; l1=2; l2=2; m1=3; m2=1; m3=2; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=1; nty=0; ntx=0; ntf=0; ntw=2; nte=0; 
% k1=2; k2=2; l1=2; l2=2; m1=3; m2=0; m3=3; nsz=0; nsy=0; nsx=0; nsf=3; nsw=0; nse=3; ntz=1; nty=0; ntx=0; ntf=0; ntw=2; nte=0; 
% Found 6 valid solutions
Processing bernard_555_BBB_4
% k3=3; k2=1; k1=3; l3=3; l2=1; l1=3; m1=2; m2=3; m3=2; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
% k3=3; k2=2; k1=2; l3=3; l2=1; l1=3; m1=2; m2=2; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
% k3=3; k2=2; k1=2; l3=3; l2=2; l1=2; m1=3; m2=1; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
% k3=4; k2=0; k1=3; l3=2; l2=2; l1=3; m1=2; m2=3; m3=2; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
% k3=4; k2=0; k1=3; l3=2; l2=3; l1=2; m1=3; m2=2; m3=2; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
% k3=4; k2=1; k1=2; l3=2; l2=2; l1=3; m1=2; m2=2; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
% k3=4; k2=1; k1=2; l3=2; l2=3; l1=2; m1=3; m2=1; m3=3; nsy=0; nsf=0; nsa=6; nse=0; nsx=0; nsw=0; nty=0; ntf=0; nta=0; nte=0; ntx=0; ntw=3; sumXregion=5; sumYregion=5; diff=0; 
% Found 7 valid solutions
Processing bernard_555_BBB_5
% Found 2 valid solutions

==> anc/run.sh <==
#!/bin/bash

# this runs all the program...

echo '======== processing files that give no solutions ============'

echo 'bernard_555_AA_cross
bernard_555_AA_nocross
bernard_555_AB1
bernard_555_AB2
bernard_555_AB3
bernard_555_BBB_6
bernard_555_BB_special' | while read NAME; do
   echo "Processing ${NAME}"
   g++ -Wall -O3  "${NAME}.cpp"
   ./a.out
done



echo '======== processing files that give some solutions ============'

echo 'bernard_5_alone
bernard_65_cross
bernard_65_nocross
bernard_555_BBB_1
bernard_555_BBB_2
bernard_555_BBB_3
bernard_555_BBB_4
bernard_555_BBB_5' | while read NAME; do
   echo "Processing ${NAME}"
   g++ -Wall -O3  "${NAME}.cpp"
   ./a.out > "${NAME}.tikz"
   ./tikz-to-pdf.sh "${NAME}.tikz"
done

rm -f a.out


==> anc/tikz-to-pdf.sh <==
#!/bin/bash

# This small program converts a tikz file to a pdf file.
# 

TMP_FILENAME=tmp-tikz-to-pdf

if [ $# -ne 1 ]; then
    echo 'Run with one argument which is the tikz file'
    exit 0;
fi 




echo   '
\documentclass[12pt]{article}
\usepackage{tikz}
\usepackage{pgf}
\usepackage[active,pdftex,tightpage]{preview}
\PreviewEnvironment[]{tikzpicture}
\PreviewEnvironment[]{pgfpicture}
\begin{document}
'  > "${TMP_FILENAME}.tex"

cat $1 >> "${TMP_FILENAME}.tex"

echo  '\end{document}'  >> "${TMP_FILENAME}.tex"

pdflatex  -halt-on-error "${TMP_FILENAME}.tex" > /dev/null

rm -f "${TMP_FILENAME}.log"
rm -f "${TMP_FILENAME}.aux"
rm -f "${TMP_FILENAME}.tex"
rm -f "$1.pdf"
mv "${TMP_FILENAME}.pdf" "$1.pdf"


==> final to arXiv/anc/bernard.h <==
/*
 
 Common part for bernard's programs 
 
 */

#include <fstream>
#include <iostream>
#include <assert.h>

using namespace std;


#define OUT(X) << #X << "=" << X << "; "
#define FOR(X,L,U) for (X = L; X <= U; X++)

/*
The following are simple tests that should help to make the resulting programs easier to read.
  example: CONTAINS_ONE_5_FACE_NOT_FACE(X)
   A cycle of length X can contain one 5-face only if X has length at least 7 and also the length
   of X is odd. 
*/

#define CONTAINS_ONE_5_FACE(X)   if (((X) <= 4) || ((X)%2 == 0)) return false;
#define CONTAINS_ONE_5_FACE_NOT_FACE(X)   if (((X) <= 6) || ((X)%2 == 0)) return false;
#define CONTAINS_TWO_5_FACES(X)   if (((X) <= 7) || ((X)%2 == 1)) return false;
#define CONTAINS_THREE_5_FACES(X)   if (((X) <= 8) || ((X)%2 == 0)) return false;
#define CONTAINS_NO_5_FACES(X)  if (((X)%2 == 1)) return false;

#define CONTAINS_ONE_6_FACE(X)   if (((X) <= 5) || ((X)%2 == 1)) return false;
#define CONTAINS_ONE_6_FACE_NOT_FACE(X)   if (((X) <= 7) || ((X)%2 == 1)) return false;
#define CONTAINS_ONE_5_AND_6_FACE(X)   if (((X) <= 8) || ((X)%2 == 0)) return false;


#define BOTH_ZERO_OR_BOTH_NONZERO_V(X,Y) if ((((X) == 0) && ((Y) != 0)) || (((X) != 0) && ((Y) == 0))) return false;

#define BOTH_ZERO_OR_BOTH_NONZERO(X,Y) if ((((X) == 0) && ((Y) != 0)) || (((X) != 0) && ((Y) == 0))) continue;


// X contains the + face
bool is_valid_B_cut(int k, int nsx, int ntx)
{
	int nty = 3 - ntx;
	int nsy = 6 - nsx;
    
	if (!( k >= 2)) return false;
    
    if (!(k+ntx+nsy <= 8)) return false;
    
    CONTAINS_ONE_5_FACE(k+ntx+nsx);
    CONTAINS_TWO_5_FACES(k+nty+nsy);
	
	return true;
}

// TIKZ pieces

void subdivide(int xa, int xb, int length)
{
    cout << "(x"<<xa<<") --";
    for (int i = 1; i < length; i++)
    {
        cout << "node[insep,pos="<<double(i)/length<<"]{} ";
    }
    cout << "(x"<<xb<<")" << endl;
}

void subdivide_color(int xa, int xb, int length, const string& color)
{
    cout << "\\draw[color=" << color << "] "; 
    subdivide(xa, xb, length);   
    cout << ";" << endl;    
}


void subdivide_curved(int xa, int xb, int lengthA, int lengthB, int newnodename, int in_angle,int out_angle)
{
    
    int  tl = lengthA + lengthB;
    cout << "(x"<<xa<<")  " << " to[in=" << in_angle <<",out=" << out_angle << "] ";
    
    for (int i = 1; i < tl; i++)
    {
        if (i == lengthA)
            cout << "node[insep,pos="<<double(i)/tl<<"](x"<<newnodename<<"){} ";
        else
            cout << "node[insep,pos="<<double(i)/tl<<"]{} ";
        
    }
    cout << "(x"<<xb<<")";
    if (lengthA == 0)
    {
        cout << " (x" << xa << ") coordinate(x" << newnodename << ")";
    }
    if (lengthB == 0)
    {
        cout << " (x" << xb << ") coordinate(x" << newnodename << ")";
    }
    cout << endl;
}

void subdivide_curved_autobend(int xa, int xb, int lengthA, int lengthB, int newnodename, int deg_bend)
{
    subdivide_curved(xa,xb,lengthA,lengthB,newnodename,270-40*xa-deg_bend,90-40*xa+deg_bend);
}

void subdivide_curved_autobend_color(int xa, int xb, int lengthA, int lengthB, int newnodename, int deg_bend, const string &color)
{
    cout << "\\draw[color=" << color << "] "; 
    subdivide_curved_autobend(xa, xb, lengthA, lengthB, newnodename, deg_bend);  
    cout << ";" << endl;
}


void subdivide_curved_autobend_border_border(int xa, int xb, int lengthA, int lengthB, int newnodename, int deg_bend)
{
    subdivide_curved(xa,xb,lengthA,lengthB,newnodename,90-40*xb-deg_bend,90-40*xa+deg_bend);
}


void put_arrows(int start, int count, bool s_edge)
{
    if (count == 0) return;
    for (int i = 0; i < count; i++)
    {
        double angle=270 - 20 - 40*(start+i);
        if (s_edge)  cout << "\\draw[latex-](x9)";
        else cout << "\\draw[-latex](x9)";
        cout << " +(" << angle << ":1.6) -- +(" << angle << ":2.1);";
    }
    cout << endl;
}

void put_arrows_section(int start, int ns, int nt)
{
	put_arrows(start, ns, true);
	put_arrows(start+ns, nt, false);
}


void cout_tikz_begin()
{
    cout << "\\tikzset{insep/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}}"
    " \\def\\outercycle{ \\draw "
    " \\foreach \\x in {0,1,...,8}{(270-\\x*360/9:2) coordinate(x\\x) node[insep]{}} "
    " (x0)--(x1)--(x2)--(x3)--(x4)--(x5)--(x6)--(x7)--(x8)--(x0) (0,0) coordinate(x9) ;  }"
    " \\def\\cyclecenter{ \\draw (0,0) node[insep]{} ; }" << endl;
 }
 



==> final to arXiv/anc/bernard_555_AA_cross.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


int nsx,nsy,nsz,nsa,ntx,nty,ntz,nta,k1,k2,l1,l2;

bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy, z = ntz+nsz; //, a = nta+nsa;

    // cuts
    if (!(k1+k2+ntx+nsy+ntz+nsa <= 5)) return false;
    if (!(l1+l2+nsx+nty+ntz+nsa <= 5)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k2+l1);
    CONTAINS_ONE_5_FACE(z+k2+l2);
    CONTAINS_ONE_5_FACE(x+k1+l2);
    
    return true;
}

void print_solution(ostream& where)
{
    int x = ntx+nsx, y = nty+nsy, z = ntz+nsz, a = nta+nsa;
    
    where
    OUT(x)
    OUT(y)
    OUT(z)
    OUT(a)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsz)
    OUT(ntz)
    OUT(nsa)
    OUT(nta)
    << endl;
}

int main(int argc, char* argv[])
{	
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsz,0,6-nsx-nsy)
    {
        nsa = 6-nsx-nsy-nsz;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(ntz,0,3-ntx-nty)
        {
            nta = 3-ntx-nty-ntz;

            FOR(k1,1,5)
            FOR(k2,1,5)
            FOR(l1,1,5)
            FOR(l2,1,5)
            {
                if (!valid_solution()) continue;
                print_solution(cout);
                print_solution(cerr);
                valid_cnt++;    
            }
        }
    }
   cout << "Found " << valid_cnt << " valid solutions" << endl;        
	return 0;
}	


==> final to arXiv/anc/bernard_555_AA_nocross.cpp <==
/*
Program for checking how to make a 9-cycle
*/


#include "bernard.h"

int nsx,nsy,nsz,ntx,nty,ntz,k,l;

bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy; //, z = ntz+nsz;

    // cuts
    if (!(k+ntx+nsy+ntz <= 5)) return false;
    if (!(l+nsx+nty+ntz <= 5)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k);
    CONTAINS_ONE_5_FACE(x+l);
//    CONTAINS_ONE_5_FACE(z+k+l);  // not needed
         
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, z = ntz+nsz;
    
    cout
    OUT(x)
    OUT(y)
    OUT(z)
    OUT(k)
    OUT(l)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsz)
    OUT(ntz)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    {
        nsz = 6-nsx-nsy;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        {
            ntz = 3-ntx-nty;

            FOR(k,1,5)
            FOR(l,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "Found " << valid_cnt << " valid solutions" << endl;    
	return 0;
}	


==> final to arXiv/anc/bernard_555_AB1.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


int nsx,nsy,nsa,nsb,ntx,nty,nta,ntb,k1,k2,l1,l2;


bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy, b = ntb+nsb, a = nta+nsa;

    // make sure it is indeed a cross
    if (a == 0 || b == 0) return false;
    
    // cuts
    if (!(k1+k2+ntx+nsy+nsa+ntb <= 5)) return false;
    if (!(l1+l2+nsx+nty+nsa+ntb <= 8)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+l1+k2);
    
    CONTAINS_TWO_5_FACES(x+k1+l2);
    CONTAINS_TWO_5_FACES(x+a+l1+l2);
            
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, b = ntb+nsb, a = nta+nsa;
    
    cout
    OUT(x)
    OUT(y)
    OUT(a)
    OUT(b)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsa)
    OUT(nta)
    OUT(nsb)
    OUT(ntb)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;

    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsa,0,6-nsx-nsy)
    {
        nsb = 6-nsx-nsy-nsa;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(nta,0,3-ntx-nty)
        {
            ntb = 3-ntx-nty-nta;

            FOR(k1,1,7)
            FOR(k2,1,7)
            FOR(l1,1,5)
            FOR(l2,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                                    
            }
        }
    }
    
   cout << "Found " << valid_cnt << " valid solutions" << endl;                
	return 0;
}	


==> final to arXiv/anc/bernard_555_AB2.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx,nsy,nsa,ntx,nty,nta,k,l;


bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy; //, a = nta+nsa;

    // cuts
    if (!(k+ntx+nsy+nsa <= 5)) return false;
    if (!(l+nsx+nty+nsa <= 8)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+l);    
    CONTAINS_TWO_5_FACES(x+k);
    
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, a = nta+nsa;
    
    cout
    OUT(x)
    OUT(y)
    OUT(a)
    OUT(k)
    OUT(l)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsa)
    OUT(nta)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;

    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    {
        nsa = 6-nsx-nsy;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        {
            nta = 3-ntx-nty;

            FOR(k,1,5)
            FOR(l,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                    
            }
        }
    }
    
   cout << "Found " << valid_cnt << " valid solutions" << endl;            
	return 0;
}	


==> final to arXiv/anc/bernard_555_AB3.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx,nsy,nsa,ntx,nty,nta,k,l;

bool valid_solution()
{
    int x = ntx+nsx, y = nty+nsy; //, a = nta+nsa;

    // cuts
    if (!(k+ntx+nsy+nta <= 5)) return false;
    if (!(l+nsx+nty+nta <= 8)) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k);
   // CONTAINS_ONE_5_FACE(y+a+l);
    
    CONTAINS_TWO_5_FACES(x+l);
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy, a = nta+nsa;
    
    cout
    OUT(x)
    OUT(y)
    OUT(a)
    OUT(k)
    OUT(l)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsa)
    OUT(nta)
    << endl;
}

int main(int argc, char* argv[])
{
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    {
        nsa = 6-nsx-nsy;
        
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        {
            nta = 3-ntx-nty;

            FOR(k,1,5)
            FOR(l,1,5)
            {
                if (!valid_solution()) continue;
                print_solution();
                valid_cnt++;                
            }
        }
    }
    
   cout << "Found " << valid_cnt << " valid solutions" << endl;                
    
	return 0;
}	


==> final to arXiv/anc/bernard_555_BBB_1.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


int nsx,nsy,nsz,nsw,ntx,nty,ntz,ntw,k,l,m;

bool valid_solution()
{
	 
	 if (!is_valid_B_cut(k,nsx,ntx)) return false;
	 if (!is_valid_B_cut(l,nsy,nty)) return false;
	 if (!is_valid_B_cut(m,nsz,ntz)) return false;
	 
	 // symmetry breaking
	 if ((nsx==nsy && nsy == nsz) && (ntx < nty || ntx < ntz)) return false;
	 if ((nsx==nsy && nsy == nsz) && (nty < ntz)) return false;

    
    return true;
}


void print_tikz_solution()
{    
    int x = nsx+ntx, y=nsy+nty, w=nsw+ntw; // ,z=nsz+ntz
    
    int px,py,pz,pw;
    px=0;
    py=px+x;
    pw=py+y;
    pz=(pw+w)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
    
    cout << "\\draw ";        
    
    subdivide(px,pz,m);
    subdivide(px,py,k);
    subdivide(py,pw,l);
    
    cout << ";" << endl;
    
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(py,nty,false);
    put_arrows(py+nty,nsy,true);
    put_arrows(pw,ntw,false);
    put_arrows(pw+ntw,nsw,true);
    put_arrows(pz,ntz,false);
    put_arrows(pz+ntz,nsz,true);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}




void print_solution(ostream &where)
{
    where
    << "% "
    << " nsx=" << nsx
    << " ntx=" << ntx
    << " nsy=" << nsy
    << " nty=" << nty
    << " nsz=" << nsz
    << " ntz=" << ntz
    << " nsw=" << nsw
    << " ntw=" << ntw
    << " k=" << k
    << " l=" << l
    << " m=" << m
    << endl;
}

int main(int argc, char* argv[])
{
    cout_tikz_begin();
    
	int valid_cnt = 0;

	for (nsx = 0; nsx <= 6; nsx++)
        for (nsy = 0; nsy <= 6-nsx; nsy++)
            for (nsz = 0; nsz <= 6-nsx-nsy; nsz++)
            {
                nsw = 6-nsx-nsy-nsz;
                    for (ntx = 0; ntx <= 3; ntx++)
                        for (nty = 0; nty <= 3-ntx; nty++)
                            for (ntz = 0; ntz <= 3-ntx-nty; ntz++)
                            {
                                ntw = 3-ntx-nty-ntz;
                                        for (k = 2; k <= 8; k++)
                                            for (l = 2; l <= 8; l++)
                                                for (m = 2; m <= 8; m++)
                                                {
                                                    if (!valid_solution()) continue;
                                                    print_solution(cout);
                                                    print_solution(cerr);
                                                    print_tikz_solution();
                                                    valid_cnt++;
                                                }
                            }
            }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;            
	return 0;
}	


==> final to arXiv/anc/bernard_555_BBB_2.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"


using namespace std;

int nsx,nsy,nsz,nsw,nsd,ntx,nty,ntz,ntw,ntd,k1,l1,k2,l2,m;

bool valid_solution()
{
	int x = nsx+ntx, y=nsy+nty, z=nsz+ntz, w=nsw+ntw, d=ntd+nsd;

    // ungluing 5-faces from the side
	if (x != 0 || y != 0) return false;

	// breaking symmetry
	if (y > x) return false;
	if (y == x && l1 > k1) return false;
	if (y == x && l1 == k1 && k2 < l2) return false;

	 if (!is_valid_B_cut(k1+k2,nsx+nsd,ntx+ntd)) return false;
	 if (!is_valid_B_cut(l1+l2,nsd+nsy,ntd+nty)) return false;
	 if (!is_valid_B_cut(m,nsz,ntz)) return false;

	 // the cuts really intersect
    if (d == 0) return false;
    
    // No cuts without crossings
//    if (l1 >= k1-ntd+nsd) return false;
//    if (k1 >= l1-ntd+nsd) return false;

    if (l1 >= k1+d) return false;
    if (k1 >= l1+d) return false;

     
    
	 CONTAINS_ONE_5_FACE(x+k2+l1);
	 CONTAINS_ONE_5_FACE(y+k1+l2);
	 
	 if (w > 0) CONTAINS_ONE_5_FACE_NOT_FACE(z+w+k2+l2);

	CONTAINS_TWO_5_FACES(x+y+d+k2+l2);
	CONTAINS_THREE_5_FACES(x+y+z+w+l1+k1);

    return true;
}


void print_tikz_solution()
{    
	int x = nsx+ntx, y=nsy+nty, w=nsw+ntw, d=ntd+nsd; // z=nsz+ntz,
    
    int px,py,pz,pw,pd;
    px=0;
    pd=px+x;
    py=pd+d;
    pw=py+y;
    pz=(pw+w)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
      
	    
	    if (w == 0 && k2+l2 == m && m == 2)
	    {
	       // It is actually the same piece, so do not draw
	    }
	    else
	    {
	   	 subdivide_color(px,pz,m,"blue");
	    }
   	 
    	 subdivide_curved_autobend_color(px, 9, k2, 0, 100, -20,"black");
    	 subdivide_curved_autobend_color(pw, 9, l2, 0, 100, 20,"red");

//   	 subdivide(px,9,k1);
//   	 subdivide(pw,9,l2);
   	 subdivide_curved_autobend_color(pd, 9, l1, 0, 100, 20,"red");
   	 subdivide_curved_autobend_color(py, 9, k1, 0, 100, -20,"black");
    
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(pd,nsd,true);
    put_arrows(pd+nsd,ntd,false);
    put_arrows(pz,ntz,false);
    put_arrows(pz+ntz,nsz,true);
    put_arrows(pw,ntw,false);
    put_arrows(pw+ntw,nsw,true);
    put_arrows(pz,ntz,false);
    put_arrows(pz+ntz,nsz,true);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

void print_solution(ostream &where)
{
    int sumXregion = nsx+ntx+k2+l1;
    int sumYregion = nsy+nty+k1+l2;
    
    where
    << "% "
    OUT(nsx)
    OUT(nsy)
    OUT(nsz)
    OUT(nsw)
    OUT(nsd)
    OUT(ntx)
    OUT(nty)
    OUT(ntz)
    OUT(ntw)
    OUT(ntd)
    OUT(m)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    OUT(sumXregion)
    OUT(sumYregion)
    << endl;
}

int main(int argc, char* argv[])
{
  cout_tikz_begin();

	int valid_cnt = 0;
	
	for (nsx = 0; nsx <= 6; nsx++)
        for (nsy = 0; nsy <= 6-nsx; nsy++)
            for (nsz = 0; nsz <= 6-nsx-nsy; nsz++)
                for (nsd = 0; nsd <= 6-nsx-nsy-nsz; nsd++)
            {
                nsw = 6-nsx-nsy-nsz-nsd;
                    for (ntx = 0; ntx <= 3; ntx++)
                        for (nty = 0; nty <= 3-ntx; nty++)
                            for (ntz = 0; ntz <= 3-ntx-nty; ntz++)
                                for (ntd = 0; ntd <= 3-ntx-nty-ntz; ntd++)
                            {
                                ntw = 3-ntx-nty-ntz-ntd;
                                        FOR(m,2,8)
                                        FOR(k1,1,7)
                                        FOR(k2,1,7)
                                        FOR(l1,1,7)
                                        FOR(l2,1,7)
                                        {
                                                    if (!valid_solution()) continue;
                                                    print_solution(cout);
                                                    print_solution(cerr);
                                                    print_tikz_solution();
                                                    valid_cnt++;                                                    
                                        }
                            }
            }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;            
	return 0;
}	


==> final to arXiv/anc/bernard_555_BBB_3.cpp <==
/*
Program for checking how to make a 9-cycle
*/


#include "bernard.h"

int nsz,nsy,nsx,nsf,nsw,nse,ntz,nty,ntx,ntf,ntw,nte,l1,l2,k1,k2,m1,m2,m3;


bool valid_solution()
{
    int f = ntf+nsf, x = ntx+nsx,  e = nse+nte, z = ntz+nsz, y = nty+nsy; // , w = ntw+nsw, ;

    // are the crossings there?
    if (!(e >= 1)) return false;
    if (!(f >= 1)) return false;

	 // for finding graphs without identifying parts of the faces with boundaries
     // you should run this commented and check that all solutions are still there.
    if (y > 0 || x > 0) return false;

//    if (z > 0) return false;


    // breaking symmetry
    if (!(y >= x)) return false;
    if (!((y > x) || (f >= e))) return false;
    if (!((y > x) || (f > e) || (l1 >= k1))) return false;
    if (!((y > x) || (f > e) || (l1 > k1) || (l2 >= k2))) return false;
    if (!((y > x) || (f > e) || (l1 > k1) || (l2 > k2) || (m1 >= m3))) return false;

 
 	 // The cuts cannot be made non corssing
 	 if (m1 >= f+l1) return false;
 	 if (l1 >= f+m1) return false;
 	 if (m3 >= e+k1) return false;
 	 if (k1 >= e+m3) return false;
        
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(z+k1+m2+l1);    
    CONTAINS_ONE_5_FACE(y+m1+l2);   
    CONTAINS_ONE_5_FACE(x+k2+m3);

    CONTAINS_TWO_5_FACES(z+y+f+k1+m2+l2);        
    return true;
}


void print_solution(ostream &where)
{
 //   int f = ntf+nsf, w = ntw+nsw, e = nse+nte, z = ntz+nsz, y = nty+nsy, x = ntx+nsx;
    
	where
 << "% "
//    OUT(x)
//    OUT(a)
//    OUT(y)
//    OUT(b)
//    OUT(z)
//    OUT(e)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    OUT(m1)
    OUT(m2)
    OUT(m3)
//    << "     "
    OUT(nsz)
    OUT(nsy)
    OUT(nsx)
    OUT(nsf)
    OUT(nsw)
    OUT(nse)
    OUT(ntz)
    OUT(nty)
    OUT(ntx)
    OUT(ntf)
    OUT(ntw)
    OUT(nte)
    << endl;
  
}

void print_tikz_solution()
{    
    int f = ntf+nsf, w = ntw+nsw, e = nse+nte, z = ntz+nsz, y = nty+nsy; //, x = ntx+nsx;
    
    int pf,pw,pe,pz,py,px;
    pe=0;
    pz=e;
    pf=pz+z;
    py=pf+f;
    pw=py+y;
    px=(pw+w)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle ";
    
 
    if (m2 != 0)
    {
	    cout << "\\draw[color=red]";
	    subdivide_curved_autobend_border_border(pf,pw,l1,l2,10,10);
   	    cout << ";" << endl;
        cout << "\\draw[color=black]";
        subdivide_curved_autobend_border_border(pz,px,k1,k2,11,-10);
   	    cout << ";" << endl;
         
        cout << "\\draw[color=blue]";
        subdivide(py,10,m1);
	    subdivide(10,11,m2);
	    subdivide(11,pe,m3);
   	    cout << ";" << endl;
        
   } else {
	    cout << "\\cyclecenter \\draw[color=red]";
	    subdivide_curved_autobend(pf,9,l1,0,100,-20);
  	    subdivide_curved_autobend(pw,9,l2,0,100,20);
        cout << ";" << endl;
        cout << "\\draw[color=black]";
	    subdivide_curved_autobend(pz,9,k1,0,100,20);
	    subdivide_curved_autobend(px,9,k2,0,100,-20);
        cout << ";" << endl;
         
        cout << "\\draw[color=blue]";
        subdivide(py,9,m1);
	    subdivide(pe,9,m3);
        cout << ";" << endl;
   
   }
    
    
    put_arrows(pe,nte,false);
    put_arrows(pe+nte,nse,true);
    put_arrows(pz,nsz,true);
    put_arrows(pz+nsz,ntz,false);
    put_arrows(pf,nsf,true);
    put_arrows(pf+nsf,ntf,false);
    put_arrows(py,nsy,true);
    put_arrows(py+nsy,nty,false);
    put_arrows(pw,nsw,true);
    put_arrows(pw+nsw,ntw,false);
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    
    cout << "\\end{tikzpicture}" << endl;
    ;    
}

int main(int argc, char* argv[])
{
  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsz,0,6)
    FOR(nsy,0,6-nsz)
    FOR(nsx,0,6-nsz-nsy)
    FOR(nsf,0,6-nsz-nsy-nsx)
    FOR(nsw,0,6-nsz-nsy-nsx-nsf)
    {
        nse = 6-nsz-nsy-nsx-nsf-nsw;
        FOR(ntz,0,3)
        FOR(nty,0,3-ntz)
        FOR(ntx,0,3-ntz-nty)
        FOR(ntf,0,3-ntz-nty-ntx)
        FOR(ntw,0,3-ntz-nty-ntx-ntf)
        {
            nte = 3-ntz-nty-ntx-ntf-ntw;

            if (ntf+nsf == 0) continue;
            if (nte+nse == 0) continue;
            
            
 	         FOR(k1,1,7)
            FOR(k2,1,7)
				{            
	    	     if (!is_valid_B_cut(k1+k2, nse+nsx, nte+ntx)) continue;
	    	     
	            FOR(l1,1,7)
	            FOR(l2,1,7)
					{            
			         if (!is_valid_B_cut(l1+l2, nsf+nsy, ntf+nty)) continue;            
            
	       	     FOR(m1,1,7)
	       	     FOR(m2,0,6)
	       	     FOR(m3,1,7)
   	    	     {
   	    	     
      		    	   if (!is_valid_B_cut(m1+m2+m3, nse+nsz+nsf, nte+ntz+ntf)) continue;

	       	         if (!valid_solution()) continue;
                     print_solution(cout);
                     print_solution(cerr);
	       	         print_tikz_solution();
	       	         valid_cnt++;                
   	    	     }
   	         }
   	    }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;    
	return 0;
}	


==> final to arXiv/anc/bernard_555_BBB_4.cpp <==
/*
 Program for checking how to make a 9-cycle
 */

#include "bernard.h"


int nsy,nty,nsf,ntf,nsa,nta,nse,nte,nsx,ntx,nsw,ntw,k3,k2,k1,l3,l2,l1,m1,m2,m3;


bool valid_solution()
{
    int y = nty+nsy, f = ntf+nsf,e = nte+nse,x = ntx+nsx,w = ntw+nsw; // a = nta+nsa,
    
    // In all solutions,  x+m3+k1=5; y+l1+m1=5; l3+k3=nsa (or nta=0); 
    // That means we can look only for solutions where x==0 and y==0 (unglue 5-face from the outer face)
    // For obtaining cases without gluing faces to outer cycle
    if (y != 0 || x != 0) return false;

    // remove degenerated cases
    if (m1 > f+k3+l2 || (m1 == f+k3+l2 && f != 0)) return false;
    if (m3 > e+l3+k2 || (m3 == e+l3+k2 && e != 0)) return false;   
    
    // symmetry breaking
    if (e < f) return false;
    if (e == f && y < x) return false;
    if (e == f && y == x && k3 < l3) return false;
    if (e == f && y == x && k3 == l3 && k2 < l2) return false;     
    
    // some small thing..
    // if (y == 0 && x == 0), then all solutions give ntw=3. Hence we can further
    // try to remove cases by demandind that e == 0 and f == 0
    if (nsa+nta != 6) return false;
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+l1+m1);
    CONTAINS_ONE_5_FACE(k2+l2+m2);
    CONTAINS_ONE_5_FACE(x+m3+k1);
       
    CONTAINS_TWO_5_FACES(e+x+k1+m2+l2+l3);
    CONTAINS_TWO_5_FACES(y+f+k3+k2+m2+l1);
        
    CONTAINS_THREE_5_FACES(y+w+x+e+l3+l2+m1);
    CONTAINS_THREE_5_FACES(f+y+w+x+m3+k2+k3);
    CONTAINS_THREE_5_FACES(f+y+w+x+e+l3+k3);
    
    return true;
}


void print_solution(ostream &where)
{
 //   int y = nty+nsy, f = ntf+nsf,b = nta+nsa,e = nte+nse,x = ntx+nsx,d = ntw+nsw;
    int diff = k3+l3-nsa;	
    
    int sumXregion = nsx+ntx+m3+k1;
    int sumYregion = nsy+nty+m1+l1;
    
	where
	 << "% "
//   OUT(y)
//   OUT(f)
//   OUT(b)
//   OUT(e)
//   OUT(x)
//   OUT(d)
    OUT(k3)
    OUT(k2)
    OUT(k1)
    OUT(l3)
    OUT(l2)
    OUT(l1)
    OUT(m1)
    OUT(m2)
    OUT(m3)
//    << "     "
    OUT(nsy)
    OUT(nsf)
    OUT(nsa)
    OUT(nse)
    OUT(nsx)
    OUT(nsw)
    OUT(nty)
    OUT(ntf)
    OUT(nta)
    OUT(nte)
    OUT(ntx)
    OUT(ntw)
    OUT(sumXregion)
    OUT(sumYregion)    
    OUT(diff)
    << endl;
}



void subdivide_curved_m2(int xa, int xb, int total_length, int bend_angle)
{
    
    int  tl = total_length;
    cout << "(x"<<xa<<")  " << " to[bend left=" << bend_angle << "] ";
    
    for (int i = 1; i < tl; i++)
    {
            cout << "node[insep,pos="<<double(i)/tl<<"]{} ";   
    }
    cout << "(x"<<xb<<")";
    cout << endl;
}



void print_tikz_solution()
{
    
    int y = nty+nsy, f = ntf+nsf,b = nta+nsa,e = nte+nse,x = ntx+nsx,d = ntw+nsw;
    
    int pf,pb,pe,px,pw;
    pf=y;
    pb=pf+f;
    pe=pb+b;
    px=pe+e;
    pw=px+x;
    
    cout << "\\begin{tikzpicture}\\outercycle\\cyclecenter ";
    
    //cout << "\\draw ";
 
// 	 if (e == 0 && l3 == m3+k2)
 	 {
        // DO NOT DRAW TO AVOID CONFUSION!!! 	 
 	 }
// 	 else
 	 {
        cout << "\\draw[color=red]";
	    subdivide_curved_autobend(pe,9,l3,0,100,-30);
        cout << ";" << endl;
	 }
    
   // if (k3 != m1+l2+f)
    {
        cout << "\\draw[color=black]";
        subdivide_curved_autobend(pb,9,k3,0,100,30);
        cout << ";" << endl;
    }
        
    if (d == 1)
    {
        cout << "\\draw[color=red]";        
        subdivide_curved_autobend(0,9,l1,l2,10,-20);
        cout << ";" << endl;
        cout << "\\draw[color=black]";
        subdivide_curved_autobend(pw,9,k1,k2,11,20);
        cout << ";" << endl;
    }
    else
    {
        cout << "\\draw[color=red]";
        subdivide_curved_autobend(0,9,l1,l2,10,-30);
        cout << ";" << endl;
        cout << "\\draw[color=black]";
        subdivide_curved_autobend(pw,9,k1,k2,11,40);
        cout << ";" << endl;
    }
    
    
    if (m1 == k3+l2 && f == 0)
    {
        // DO NOT DRAW TO AVOID CONFUSION!!!
    }
    else
    {
        // subdivide(pf,10,m1);
    }
    
    
  /*
    if (k2 != 0)
        subdivide(10,11,m2);
    else
        subdivide_curved(10,11,m2,0,1000,305,0);
    */
    
    //cout << ";" << endl;

    cout << "\\draw[color=blue]";
    subdivide(pf,10,m1);
    cout << ";" << endl;
    cout << "\\draw[color=blue]";
    subdivide_curved_m2(10,11,m2,-30);
    // subdivide(10,11,m2);
    cout << ";" << endl;
    cout << "\\draw[color=blue]";
    subdivide(11,px,m3);
    cout << ";" << endl;
    
    
    put_arrows(0,nty,false);
    put_arrows(nty,nsy,true);
    put_arrows(pf,nsf,true);
    put_arrows(pf+nsf,ntf,false);
    put_arrows(pb,nsa,true);
    put_arrows(pb+nsa,nta,false);
    put_arrows(pe,nse,true);
    put_arrows(pe+nse,nte,false);
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(pw,nsw,true);
    put_arrows(pw,ntw,false);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{
/*
k3=1; k2=3; k1=1; l3=4; l2=0; l1=2; m1=1; m2=2; m3=3; nsy=1; nsf=0; nsa=5; nse=0; nsx=0; nsw=0; nty=1; ntf=0; nta=0; nte=0; ntx=1; ntw=1; 

	cout << is_valid_B_cut(k3+k2+k1, nsa+nse+nsx, nta+nte+ntx) << is_valid_B_cut(l3+l2+l1, nsy+nsf+nsa, nty+ntf+nta) << is_valid_B_cut(m1+m2+m3, nsf+nsa+nse, ntf+nta+nte) << endl;
   
    cout << valid_solution() << endl;
	return 0;
  */  
   cout_tikz_begin();
            
    
	int valid_cnt = 0;
	
    FOR(nsy,0,6)
    FOR(nsf,0,6-nsy)
    FOR(nsa,0,6-nsy-nsf)
    FOR(nse,0,6-nsy-nsf-nsa)
    FOR(nsx,0,6-nsy-nsf-nsa-nse)
    {
        nsw = 6-nsy-nsf-nsa-nse-nsx;
        FOR(nty,0,3)
        FOR(ntf,0,3-nty)
        FOR(nta,0,3-nty-ntf)
        FOR(nte,0,3-nty-ntf-nta)
        FOR(ntx,0,3-nty-ntf-nta-nte)
        {
            ntw = 3-nty-ntf-nta-nte-ntx;
            
            if (nsa+nta < 1) continue; // otherwise the cuts do not cross
            
            FOR(k3,1,7)
            FOR(k2,0,7)
            FOR(k1,1,8)
            {
                
	            if (!is_valid_B_cut(k3+k2+k1, nsa+nse+nsx, nta+nte+ntx)) continue;
                
                FOR(l3,1,7)
	            FOR(l2,0,7)
	            FOR(l1,1,8)
	            {
                   if (!is_valid_B_cut(l3+l2+l1, nsy+nsf+nsa, nty+ntf+nta)) continue;

                    
                  FOR(m1,1,7)
	            	FOR(m2,0,6)
		            FOR(m3,1,7)
		            {
			            if (!is_valid_B_cut(m1+m2+m3, nsf+nsa+nse, ntf+nta+nte)) continue;
                        
		             	if (!valid_solution()) continue;
		                print_solution(cout);
                        print_solution(cerr);
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> final to arXiv/anc/bernard_555_BBB_5.cpp <==
/*
 Program for checking how to make a 9-cycle
 */


#include "bernard.h"

using namespace std;

int nsf,ntf,nty,nsy,nsd,ntd,nsx,ntx,nse,nte,nsz,ntz,k1,k2,k3,l1,l2,l3,m1,m2,m3;



bool valid_solution()
{
    int f = ntf+nsf, y = nsy+nty,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
    
    
    // breaking symmetry
    if (x < y) return false;
    if (x == y && x+e < y+f ) return false;
    if (x == y && x+e == y+f && k1 < l1 ) return false;
    if (x == y && x+e == y+f && k1 == l1 && l3 < k3 ) return false;

 	 if (k2 >= l2+m2 && k2 != 0) return false;    
	 if (l2 >= k2+m2 && l2 != 0) return false;    
	 if (m2 >= k2+l2 && m2 != 0) return false;    
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+k1+l2+m1);
    CONTAINS_ONE_5_FACE(x+l1+k2+m3);
    CONTAINS_ONE_5_FACE(z+l3+m2+k3);
  
    CONTAINS_ONE_5_FACE_NOT_FACE(f+y+l3+l2+k1);
    CONTAINS_ONE_5_FACE_NOT_FACE(x+e+k3+k2+l1);
  	
	// removing crossings?
	if (m1 >= f+l3) return false;
	if (l3 >= f+m1) return false;
	if (l1 >= d+k1) return false;
	if (k1 >= d+l1) return false;	
	if (m3 >= e+k3) return false;
	if (k3 >= e+m3) return false;	
	
    return true;
}

void print_solution()
{
    int f = ntf+nsf, y = nsy+nty,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
	
	cout << "% "
    OUT(y)
    OUT(f)
    OUT(d)
    OUT(x)
    OUT(e)
    OUT(z)
    OUT(k1)
    OUT(k2)
    OUT(k3)
    OUT(l1)
    OUT(l2)
    OUT(l3)
    OUT(m1)
    OUT(m2)
    OUT(m3)
    << "     "
    OUT(nsf)
    OUT(ntf)
    OUT(nty)
    OUT(nsy)
    OUT(nsd)
    OUT(ntd)
    OUT(nsx)
    OUT(ntx)
    OUT(nse)
    OUT(nte)
    OUT(nsz)
    OUT(ntz)
    << endl;
}


void print_tikz_solution()
{    
    int y = ntf+nsf, f = nsy+nty,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
    
    int pf,pd,px,pe,pz;
    pf=y;
    pd=pf+f;
    px=pd+d;
    pe=px+x;
    pz=pe+e;
    
    cout << "\\begin{tikzpicture}\\outercycle ";
    
 
    subdivide_curved_autobend_color(px,9,l1,0,100,-10,"red");
    subdivide_curved_autobend_color(pd,9,k1,0,100,10,"black");
    if (z == 1)
    {
        subdivide_curved_autobend_color(0,9,l3,l2,10,-10,"red");
        subdivide_curved_autobend_color(pz,9,k3,k2,11,10,"black");
    }
    else
    {
        subdivide_curved_autobend_color(0,9,l3,l2,10,-10,"red");
        subdivide_curved_autobend_color(pz,9,k3,k2,11,10,"black");
    }
    
    
    if (m1 == k1+l2 && f == 0)
    {
        // DO NOT DRAW TO AVOID CONFUSION!!!
    }
    else
    {
        subdivide_color(pf,10,m1,"blue");
    }
     
    subdivide_color(pf,10,m1,"blue");
    subdivide_color(10,11,m2,"blue");
    subdivide_color(11,pe,m3,"blue");

    
    
    put_arrows(0,ntf,false);
    put_arrows(ntf,nsf,true);
    put_arrows(pf,nty,true);
    put_arrows(pf+nty,nsy,false);
    put_arrows(pd,nsd,true);
    put_arrows(pd+nsd,ntd,false);
    put_arrows(px,nsx,true);
    put_arrows(px+nsx,ntx,false);
    put_arrows(pe,nse,true);
    put_arrows(pe+nse,nte,false);
    put_arrows(pz,nsz,true);
    put_arrows(pz+nsz,ntz,false);
    
    cout << "\\end{tikzpicture}" << endl;
    ;    
}

int main(int argc, char* argv[])
{

//	nsf=2,ntf=0,nty=0,nsy=1,nsd=2,ntd=0,nsx=0,ntx=1,nse=2,nte=0,nsz=0,ntz=1,k1=2,k2=0,k3=2,l1=2,l2=0,l3=2,m1=2,m2=0,m3=2;
//	cout << valid_solution();	
//	return 0;

  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsf,0,6)
    FOR(nty,0,6-nsf)
    FOR(nsd,0,6-nsf-nty)
    FOR(nsx,0,6-nsf-nty-nsd)
    FOR(nse,0,6-nsf-nty-nsd-nsx)
    {
        nsz = 6-nsf-nty-nsd-nsx-nse;
        FOR(ntf,0,3)
        FOR(nsy,0,3-ntf)
        FOR(ntd,0,3-ntf-nsy)
        FOR(ntx,0,3-ntf-nsy-ntd)
        FOR(nte,0,3-ntf-nsy-ntd-ntx)
        {
            ntz = 3-ntf-nsy-ntd-ntx-nte;
            
            if (nsd+ntd < 1) continue;
            if (nsf+ntf < 1) continue;
            if (nse+nte < 1) continue; // otherwise the cuts do not cross
                        
            FOR(k1,1,7)
            FOR(k2,0,6)
            FOR(k3,1,7)
            {
                
	            if (!is_valid_B_cut(k1+k2+k3, nsd+nsx+nse, ntd+ntx+nte)) continue;
                
               FOR(l1,1,7)
	            FOR(l2,0,6)
	            FOR(l3,1,7)
	            {
                   if (!is_valid_B_cut(l1+l2+l3, nsf+nty+nsd, ntf+nsy+ntd)) continue;
                    
                    FOR(m1,1,7)
	            	FOR(m2,0,6)
		            FOR(m3,1,7)
		            {
			            if (!is_valid_B_cut(m1+m2+m3, nsf+nsz+nse, ntf+ntz+nte)) continue;
   
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,l2);
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,m2);
                        
		             	if (!valid_solution()) continue;
		                print_solution();
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> final to arXiv/anc/bernard_555_BBB_6.cpp <==
/*
 Program for checking how to make a 9-cycle
 */


#include "bernard.h"

using namespace std;

int nsf,ntf,nsy,nty,nsd,ntd,nsx,ntx,nse,nte,nsz,ntz,k1,k2,k3,l1,l2,l3,m1,m2,m3;



bool valid_solution()
{
    int  y = nty+nsy,x = ntx+nsx,z = ntz+nsz; // f = ntf+nsf,d = ntd+nsd,e = nte+nse,
    
    
    // pieces big enought to contain 5-faces
    CONTAINS_ONE_5_FACE(y+m1+k1);
    CONTAINS_ONE_5_FACE(x+l1+m3);
    CONTAINS_ONE_5_FACE(z+l3+k3);
  
    return true;
}

void print_solution()
{
    int f = ntf+nsf, y = nty+nsy,d = ntd+nsd,x = ntx+nsx,e = nte+nse,z = ntz+nsz;
	
	cout << "% "
    OUT(f)
    OUT(y)
    OUT(d)
    OUT(x)
    OUT(e)
    OUT(z)
    OUT(k1)
    OUT(k2)
    OUT(k3)
    OUT(l1)
    OUT(l2)
    OUT(l3)
    OUT(m1)
    OUT(m2)
    OUT(m3)
    << "     "
    OUT(nsf)
    OUT(ntf)
    OUT(nsy)
    OUT(nty)
    OUT(nsd)
    OUT(ntd)
    OUT(nsx)
    OUT(ntx)
    OUT(nse)
    OUT(nte)
    OUT(nsz)
    OUT(ntz)
    << endl;
}


void print_tikz_solution()
{    
 
}

int main(int argc, char* argv[])
{

//	nsf=2,ntf=0,nsy=0,nty=1,nsd=2,ntd=0,nsx=0,ntx=1,nse=2,nte=0,nsz=0,ntz=1,k1=2,k2=0,k3=2,l1=2,l2=0,l3=2,m1=2,m2=0,m3=2;
//	cout << valid_solution();	
//	return 0;

//  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsf,0,6)
    FOR(nsy,0,6-nsf)
    FOR(nsd,0,6-nsf-nsy)
    FOR(nsx,0,6-nsf-nsy-nsd)
    FOR(nse,0,6-nsf-nsy-nsd-nsx)
    {
        nsz = 6-nsf-nsy-nsd-nsx-nse;
        FOR(ntf,0,3)
        FOR(nty,0,3-ntf)
        FOR(ntd,0,3-ntf-nty)
        FOR(ntx,0,3-ntf-nty-ntd)
        FOR(nte,0,3-ntf-nty-ntd-ntx)
        {
            ntz = 3-ntf-nty-ntd-ntx-nte;
            
            if (nsd+ntd < 1) continue;
            if (nsf+ntf < 1) continue;
            if (nse+nte < 1) continue; // otherwise the cuts do not cross
                        
            FOR(k1,1,6)
            FOR(k2,1,6)
            FOR(k3,1,6)
            {
                
	            if (!is_valid_B_cut(k1+k2+k3, nsd+nsx+nse, ntd+ntx+nte)) continue;
                
               FOR(l1,1,6)
	            FOR(l2,1,6)
	            FOR(l3,1,6)
	            {
                   if (!is_valid_B_cut(l1+l2+l3, nsf+nsy+nsd, ntf+nty+ntd)) continue;
                    
                    FOR(m1,1,6)
	            	FOR(m2,1,6)
		            FOR(m3,1,6)
		            {
			            if (!is_valid_B_cut(m1+m2+m3, nsf+nsz+nse, ntf+ntz+nte)) continue;
						   
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,l2);
						   BOTH_ZERO_OR_BOTH_NONZERO(k2,m2);
						                              
		             	if (!valid_solution()) continue;
		                print_solution();
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    //cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> final to arXiv/anc/bernard_555_BB_special.cpp <==
/*
 Program for checking how to make a 9-cycle
 */


#include "bernard.h"

using namespace std;

int nsx,ntx,nsy,nty,nsz,ntz,nsw,ntw,ki,kj;



bool valid_solution()
{
    int x = ntx+nsx,z = ntz+nsz; //, y = nty+nsy, w = ntw+nsw;
    
    if (!(ki+nsx+nty+ntz+ntw <= 8)) return false;
    if (!(kj+ntx+nty+nsz+ntw <= 8)) return false;
    
    CONTAINS_TWO_5_FACES(ki+x);
    CONTAINS_TWO_5_FACES(kj+z);
      	 
    return true;
}

void print_solution()
{
    int x = ntx+nsx, y = nty+nsy,z = ntz+nsz,w = ntw+nsw;
	
	cout << "% "
    OUT(x)
    OUT(y)
    OUT(z)
    OUT(w)
    OUT(ki)
    OUT(kj)
    << "     "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(nsz)
    OUT(ntz)
    OUT(nsw)
    OUT(ntw)
    << endl;
}


void print_tikz_solution()
{    

}

int main(int argc, char* argv[])
{
//  cout_tikz_begin();
      
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsz,0,6-nsx-nsy)
    {
        nsw = 6-nsx-nsy-nsz;
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(ntz,0,3-ntx-nty)
        {
            ntw = 3-ntx-nty-ntz;
            
            FOR(ki,0,8)
            {
	            FOR(kj,0,8)
	            {
		            {
                           
		             	if (!valid_solution()) continue;
		                  print_solution();
                        print_tikz_solution();
                        valid_cnt++;
                    }
                }
            }
        }
    }
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
   // cerr << "% Found " << valid_cnt << " valid solutions" << endl;
	return 0;
}	


==> final to arXiv/anc/bernard_5_alone.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx, ntx, nsy, nty, k;


bool valid_solution()
{
    int  y = nty+nsy; // ,x = ntx+nsx
    
    // cuts
    if (!(k+ntx+nsy <= 5)) return false;
    
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_5_FACE(y+k);
    
    return true;
}

void print_solution(ostream &where)
{    
    where
    << "% "
    OUT(nsx)
    OUT(ntx)
    OUT(nsy)
    OUT(nty)
    OUT(k)
    << endl;
}

void print_tikz_solution()
{
    int x = ntx+nsx; //, y = nty+nsy;
    
    int px,py;
    px=0;
    py=(px+x)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle";
    
 
	    cout << "\\draw ";        
	   
   	 subdivide(px,py,k);

    cout << ";" << endl;
    
    put_arrows_section(px,nsx,ntx);
    put_arrows_section(py,nsy,nty);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();

	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    {
        nsy = 6-nsx;
        FOR(ntx,0,3)
        {
            nty = 3-ntx;
            
            FOR(k,2,6)
            {
                if (!valid_solution()) continue;
                print_solution(cerr);
                print_solution(cout);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> final to arXiv/anc/bernard_65_cross.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsx, ntx, nsy, nty, nsz, ntz, nsw, ntw,k1,k2,l1,l2;


bool valid_solution()
{
    int x = nsx+ntx, y=nsy+nty, z=nsz+ntz, w=nsw+ntw;
    
    // really crossing
    if (w == 0 || y == 0) return false;
    
    if (x != 0 || z != 0) return false;
    
    // no changable to not crossing
    if (k1 >= l1+y) return false;
    if (k2 >= w+l1) return false;

    if (l1 >= k1+y) return false;
    if (l2 >= k2+w) return false;
  

    // cuts
    if (!(k1+k2+ntx+nsy+nsz+ntw <= 5)) return false;
    if (!(l1+l2+nsx+nsy+ntz+ntw <= 8)) return false;

   
/*    
    k1,k2 = k2 k4
    l1,l2 = k1 k3
    k2,l2 = k1 k4
    
     a  b  c  d  k1  k2 k3 k4 
     x  y  z  w  l2  k1 l1 k2 
*/     
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_6_FACE(x+k1+l2);
    CONTAINS_ONE_5_FACE(z+l1+k2);
    CONTAINS_ONE_5_AND_6_FACE(x+y+z+k2+l2);
        
    return true;
}

void print_solution(ostream &where)
{
 //   int a = nta+nsa, b = ntb+nsb, c = nsc+ntc, d = ntd+nsd;
    int sumXregion = nsx+ntx+k1+l2;
    int sumZregion = nsz+ntz+l1+k2;
    
    where
    << "% "
    OUT(nsx)
    OUT(nsy)
    OUT(nsz)
    OUT(nsw)
    OUT(ntx)
    OUT(nty)
    OUT(ntz)
    OUT(ntw)
    OUT(k1)
    OUT(k2)
    OUT(l1)
    OUT(l2)
    OUT(sumXregion)
    OUT(sumZregion)    
    << endl;
}

void print_tikz_solution()
{    
    
    /*    
     k1,k2 = k2 k4
     l1,l2 = k1 k3
     k2,l2 = k1 k4
     
     a  b  c  d  k1  k2 k3 k4 
     x  y  z  w  l2  k1 l1 k2 
     */ 
    
    int x = ntx+nsx, y = nty+nsy, z = nsz+ntz; //, d = ntd+nsd;
    
    int px,py,pz,pw;
    px=0;
    py=px+x;
    pz=py+y;
    pw=(pz+z)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
 
	    //cout << "\\draw ";        
	    
//	    if (w == 0 && l1+l4 == k3 && k3 == 2)
	    {
	       // It is actually the same piece, so do not draw
	    }
//	    else
	    {
	    
	    }
   	 
         subdivide_curved_autobend_color(py, 9, k1, 0, 100, 20,"black");
         subdivide_curved_autobend_color(pw, 9, k2, 0, 100, 20,"black");
         subdivide_curved_autobend_color(pz, 9, l1, 0, 100, -20,"red");  	 
    	 subdivide_curved_autobend_color(px, 9, l2, 0, 100, -20,"red");

//   	 subdivide(px,9,l1);
//   	 subdivide(pw,9,l4);
   	 //cout << ";" << endl;
    
    put_arrows_section(px,nsx,ntx);
    put_arrows_section(py,nsy,nty);
    put_arrows_section(pz,nsz,ntz);
    put_arrows_section(pw,nsw,ntw);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
 
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();
  
	int valid_cnt = 0;
	
    FOR(nsx,0,6)
    FOR(nsy,0,6-nsx)
    FOR(nsz,0,6-nsx-nsy)
    {
        nsw = 6-nsx-nsy-nsz;
        FOR(ntx,0,3)
        FOR(nty,0,3-ntx)
        FOR(ntz,0,3-ntx-nty)
        {
            ntw = 3-ntx-nty-ntz;
            
            FOR(k1,1,5)
            FOR(l1,1,8)
            FOR(k2,1,5)
            FOR(l2,1,8)
            {
                if (!valid_solution()) continue;
                print_solution(cerr);
                print_solution(cout);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> final to arXiv/anc/bernard_65_cross_copy.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsa, nta, nsb, ntb, nsc, ntc, nsd, ntd,k1,k2,k3,k4;


bool valid_solution()
{
    int a = nta+nsa, b = ntb+nsb, c = nsc+ntc, d = ntd+nsd;
    
    // really crossing
    if (b == 0 || d == 0) return false;
    
//    if (c != 0) return false;
    
    // no changable to not crossing
    if (k2 >= k3+b) return false;
    if (k3 >= k2+b) return false;

    if (k1 >= k4+d) return false;
    if (k4 >= k1+d) return false;
  
    
    // cuts
    if (!(k2+k4+nta+nsb+nsc+ntd <= 5)) return false;
    if (!(k1+k3+nsa+nsb+ntc+ntd <= 8)) return false;
    
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_6_FACE(a+k2+k1);
    CONTAINS_ONE_5_FACE(c+k3+k4);
    CONTAINS_ONE_5_AND_6_FACE(a+b+c+k1+k4);
//    CONTAINS_ONE_5_AND_6_FACE(a+c+d+k2+k3);
        
    return true;
}

void print_solution(ostream &where)
{
 //   int a = nta+nsa, b = ntb+nsb, c = nsc+ntc, d = ntd+nsd;
    
    where
    << "% "
    OUT(nsa)
    OUT(nsb)
    OUT(nsc)
    OUT(nsd)
    OUT(nta)
    OUT(ntb)
    OUT(ntc)
    OUT(ntd)
    OUT(k1)
    OUT(k2)
    OUT(k3)
    OUT(k4)
    << endl;
}

void print_tikz_solution()
{    
    int a = nta+nsa, b = ntb+nsb, c = nsc+ntc; //, d = ntd+nsd;
    
    int pa,pb,pc,pd;
    pa=0;
    pb=pa+a;
    pc=pb+b;
    pd=(pc+c)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle \\cyclecenter ";
    
 
	    //cout << "\\draw ";        
	    
//	    if (w == 0 && l1+l4 == k3 && k3 == 2)
	    {
	       // It is actually the same piece, so do not draw
	    }
//	    else
	    {
	    
	    }
   	 
    	 subdivide_curved_autobend_color(pa, 9, k1, 0, 100, -20,"black");
    	 subdivide_curved_autobend_color(pb, 9, k2, 0, 100, 20,"black");
         subdivide_curved_autobend_color(pc, 9, k3, 0, 100, -20,"red");  	 
    	 subdivide_curved_autobend_color(pd, 9, k4, 0, 100, 20,"red");

//   	 subdivide(px,9,l1);
//   	 subdivide(pw,9,l4);
   	 //cout << ";" << endl;
    
    put_arrows_section(pa,nsa,nta);
    put_arrows_section(pb,nsb,ntb);
    put_arrows_section(pc,nsc,ntc);
    put_arrows_section(pd,nsd,ntd);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();
  
	int valid_cnt = 0;
	
    FOR(nsa,0,6)
    FOR(nsb,0,6-nsa)
    FOR(nsc,0,6-nsa-nsb)
    {
        nsd = 6-nsa-nsb-nsc;
        FOR(nta,0,3)
        FOR(ntb,0,3-nta)
        FOR(ntc,0,3-nta-ntb)
        {
            ntd = 3-nta-ntb-ntc;
            
            FOR(k1,1,8)
            FOR(k2,1,5)
            FOR(k3,1,8)
            FOR(k4,1,5)
            {
                if (!valid_solution()) continue;
                print_solution(cerr);
                print_solution(cout);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> final to arXiv/anc/bernard_65_nocross.cpp <==
/*
Program for checking how to make a 9-cycle
*/

#include "bernard.h"

int nsa, nta, nsb, ntb, nsc, ntc, k1,k2;


bool valid_solution()
{
    int a = nta+nsa, c = nsc+ntc; // b = ntb+nsb,
    
    // cuts
    if (!(k1+nta+nsb+nsc <= 5)) return false;
    if (!(k2+nsa+nsb+ntc <= 8)) return false;
    
    // pieces are big enought to contain 5 and 6 faces
    CONTAINS_ONE_6_FACE(a+k1);
    CONTAINS_ONE_5_FACE(c+k2);
        
    return true;
}

void print_solution(ostream &where)
{
    // int a = nta+nsa, b = ntb+nsb, c = nsc+ntc;
    
    where
    << "% "
    OUT(nsa)
    OUT(nsb)
    OUT(nsc)
    OUT(nta)
    OUT(ntb)
    OUT(ntc)
    OUT(k1)
    OUT(k2)
    << endl;
}

void print_tikz_solution()
{    
    int a = nta+nsa, b = ntb+nsb; //, c = nsc+ntc;
    
    int pa,pb,pc; //,pd;
    pa=0;
    pb=pa+a;
    pc=(pb+b)%9;
    
    cout << "\\begin{tikzpicture}\\outercycle";
    
 
	    cout << "\\draw ";        
	    


   	 subdivide(pa,pb,k1);
   	 subdivide(pa,pc,k2);

   	 cout << ";" << endl;
    
    put_arrows_section(pa,nsa,nta);
    put_arrows_section(pb,nsb,ntb);
    put_arrows_section(pc,nsc,ntc);
    
    cout << "\\end{tikzpicture}" << endl;
    ;
}

int main(int argc, char* argv[])
{	    
   cout_tikz_begin();

/*
	nsa=0; nsb=0; nsc=0; nsd=6; nta=0; ntb=2; ntc=1; ntd=0; k1=4; k2=2; k3=2; k4=2; 
	cout << "% " << valid_solution() << endl;
   print_tikz_solution();
	return 0;
  */
  
	int valid_cnt = 0;
	
    FOR(nsa,0,6)
    FOR(nsb,0,6-nsa)
    {
        nsc = 6-nsa-nsb;
        FOR(nta,0,3)
        FOR(ntb,0,3-nta)
        {
            ntc = 3-nta-ntb;
            
            FOR(k1,2,8)
            FOR(k2,2,8)
            {
                if (!valid_solution()) continue;
                print_solution(cout);
                print_solution(cerr);
                print_tikz_solution();
                valid_cnt++;                
            }
        }
    }
    
    cout << "% Found " << valid_cnt << " valid solutions" << endl;
    cerr << "% Found " << valid_cnt << " valid solutions" << endl;     
	return 0;
}	


==> final to arXiv/anc/run.sh <==
#!/bin/bash

# this runs all the program...

echo '======== processing files that give no solutions ============'

echo 'bernard_555_AA_cross
bernard_555_AA_nocross
bernard_555_AB1
bernard_555_AB2
bernard_555_AB3
bernard_555_BBB_6
bernard_555_BB_special' | while read NAME; do
   echo "Processing ${NAME}"
   g++ -Wall -O3  "${NAME}.cpp"
   ./a.out
done



echo '======== processing files that give some solutions ============'

echo 'bernard_5_alone
bernard_65_cross
bernard_65_nocross
bernard_555_BBB_1
bernard_555_BBB_2
bernard_555_BBB_3
bernard_555_BBB_4
bernard_555_BBB_5' | while read NAME; do
   echo "Processing ${NAME}"
   g++ -Wall -O3  "${NAME}.cpp"
   ./a.out > "${NAME}.tikz"
   ./tikz-to-pdf.sh "${NAME}.tikz"
done

rm -f a.out


==> final to arXiv/anc/tikz-to-pdf.sh <==
#!/bin/bash

# This small program converts a tikz file to a pdf file.
# 

TMP_FILENAME=tmp-tikz-to-pdf

if [ $# -ne 1 ]; then
    echo 'Run with one argument which is the tikz file'
    exit 0;
fi 




echo   '
\documentclass[12pt]{article}
\usepackage{tikz}
\usepackage{pgf}
\usepackage[active,pdftex,tightpage]{preview}
\PreviewEnvironment[]{tikzpicture}
\PreviewEnvironment[]{pgfpicture}
\begin{document}
'  > "${TMP_FILENAME}.tex"

cat $1 >> "${TMP_FILENAME}.tex"

echo  '\end{document}'  >> "${TMP_FILENAME}.tex"

pdflatex  -halt-on-error "${TMP_FILENAME}.tex" > /dev/null

rm -f "${TMP_FILENAME}.log"
rm -f "${TMP_FILENAME}.aux"
rm -f "${TMP_FILENAME}.tex"
rm -f "$1.pdf"
mv "${TMP_FILENAME}.pdf" "$1.pdf"

